Dispersion relations for hadronic light-by-light scattering in triangle kinematics

We present a new strategy for the dispersive evaluation of the hadronic light-by-light contribution to the anomalous magnetic moment of the muon $a_\mu$. The new approach directly applies in the kinematic limit relevant for $a_\mu$: one of the photons is treated as an external electromagnetic field with vanishing momentum, so that the kinematics corresponds to a triangle. We derive expressions for the relevant single-particle intermediate states, as well as the tensor decompositions of the two-pion sub-processes that appear in addition to those needed in the established dispersive approach. The existing approach is based on a set of dispersion relations for the hadronic light-by-light tensor in four-point kinematics. At present it is not known how to consistently include in this framework resonant intermediate states of spin 2 or larger, due to the appearance of kinematic singularities that can be traced back to the redundancy of the tensor decomposition. We show that our new approach circumvents this problem and enables dispersion relations in the limit of triangle kinematics that are manifestly free from kinematic singularities, paving the way towards a data-driven evaluation of all relevant exclusive hadronic intermediate states.

==> anc/Tensor-Basis-gggpipi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    876402,      26762]
NotebookOptionsPosition[    868609,      26634]
NotebookOutlinePosition[    869036,      26651]
CellTagsIndexPosition[    868993,      26648]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Dispersion relations for HLbL in triangle kinematics:\ntensor decomposition \
for the sub-process ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "*"], 
     SuperscriptBox["\[Gamma]", "*"], "\[Gamma]"}], "\[Rule]", 
    RowBox[{"2", "\[Pi]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5697e8f5-7dba-4b67-90b9-32552e584807"]
}], "Title",
 CellChangeTimes->{{3.884685406705415*^9, 3.884685438099166*^9}, {
  3.886135112674914*^9, 3.886135119102021*^9}, {3.886138720987673*^9, 
  3.8861387547230053`*^9}},ExpressionUUID->"ee177b02-ff73-4c74-97e7-\
a5797a209e9e"],

Cell["Jan L\[UDoubleDot]dtke, Massimiliano Procura, Peter Stoffer", "Text",
 CellChangeTimes->{
  3.886135151772735*^9},ExpressionUUID->"8b15061e-5426-4652-ab68-\
25a6c03189d8"],

Cell["2023-02-23", "Text",
 CellChangeTimes->{{3.884685452275146*^9, 3.884685473139019*^9}, {
  3.8861351276616983`*^9, 
  3.886135157746076*^9}},ExpressionUUID->"23d8caae-0cd4-4f15-8443-\
7ef0f5fafda1"],

Cell[TextData[{
 "This notebook contains the results of the tensor decomposition for the \
sub-process ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "*"], 
     SuperscriptBox["\[Gamma]", "*"], "\[Gamma]"}], "\[Rule]", 
    RowBox[{"2", "\[Pi]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8aa3e676-dec8-43f7-bc37-65ea838f1ba7"],
 "."
}], "Text",
 CellChangeTimes->{{3.8846854795286016`*^9, 3.884685675159684*^9}, {
  3.8846857098460903`*^9, 3.884685709846199*^9}, {3.884685750474779*^9, 
  3.884686023091041*^9}, {3.884687633873618*^9, 3.884687645960711*^9}, {
  3.884687742185644*^9, 3.884687790117609*^9}, {3.8861351632484713`*^9, 
  3.886135167078188*^9}, {3.886135258940887*^9, 3.886135268719939*^9}, {
  3.886135306080469*^9, 3.886135354116272*^9}, {3.886138806024376*^9, 
  3.886138863075055*^9}},ExpressionUUID->"4448886b-cd1d-4afb-8eba-\
f63c733a2317"],

Cell[CellGroupData[{

Cell["Loading FeynCalc", "Section",
 CellChangeTimes->{{3.6967766455912724`*^9, 3.696776681069892*^9}, {
   3.696790929378261*^9, 3.696790929625678*^9}, {3.69679510722674*^9, 
   3.696795107877226*^9}, 
   3.884686098507451*^9},ExpressionUUID->"e2d3fc9c-10b7-4685-a5a4-\
710879d3faae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellChangeTimes->{3.884686064162613*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"17c60283-34ce-4b67-9de6-b26dfccaa16f"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.3.0 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or write to the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"mailing", " ", 
        RowBox[{"list", "."}]}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feyncalc.org/forum/"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.3.0 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or write to the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["mailing list.", ButtonData :> {
         URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.884686070957951*^9, 3.88468608354712*^9}, 
   3.884686277381939*^9, 3.884750821597087*^9, 3.884752124231619*^9, {
   3.886135361985601*^9, 3.886135371262659*^9}, 3.886138894426036*^9, 
   3.886138986696472*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c7ac2b36-072a-4d05-8766-bec238cf7ed8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FAQ",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["To save your and our time, please check our ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["FAQ", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" for answers to some common FeynCalc questions.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.884686070957951*^9, 3.88468608354712*^9}, 
   3.884686277381939*^9, 3.884750821597087*^9, 3.884752124231619*^9, {
   3.886135361985601*^9, 3.886135371262659*^9}, 3.886138894426036*^9, 
   3.8861389866989183`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c11bb52b-2338-4f4a-bd20-243a280704d9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.884686070957951*^9, 3.88468608354712*^9}, 
   3.884686277381939*^9, 3.884750821597087*^9, 3.884752124231619*^9, {
   3.886135361985601*^9, 3.886135371262659*^9}, 3.886138894426036*^9, 
   3.886138986700523*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"87e7b950-55ed-49ad-a1ff-4290b34572cb"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
P3H-20-002, TTP19-020, TUM-EFT 130/19, arXiv:2001.04407\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.884686070957951*^9, 3.88468608354712*^9}, 
   3.884686277381939*^9, 3.884750821597087*^9, 3.884752124231619*^9, {
   3.886135361985601*^9, 3.886135371262659*^9}, 3.886138894426036*^9, 
   3.886138986702038*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"43d17a4a-83f8-4218-8ef7-988de20a9143"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.884686070957951*^9, 3.88468608354712*^9}, 
   3.884686277381939*^9, 3.884750821597087*^9, 3.884752124231619*^9, {
   3.886135361985601*^9, 3.886135371262659*^9}, 3.886138894426036*^9, 
   3.886138986703536*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"22f906fa-f53a-4f78-ae2a-339d5ac8c01c"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.884686070957951*^9, 3.88468608354712*^9}, 
   3.884686277381939*^9, 3.884750821597087*^9, 3.884752124231619*^9, {
   3.886135361985601*^9, 3.886135371262659*^9}, 3.886138894426036*^9, 
   3.8861389867050133`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b5071337-43dc-4557-930c-1db9408e8de3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["File input", "Section",
 CellChangeTimes->{{3.6967957134678373`*^9, 3.696795720196828*^9}, {
  3.886138893279249*^9, 
  3.886138893723558*^9}},ExpressionUUID->"142e2927-5fba-4e17-85bd-\
545d757de67b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6967957436476583`*^9, 3.6967957646614122`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"9017f326-5361-40c3-80c1-0733299a741d"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Load saved data", "Subsubtitle"]], "Subsection",
 CellChangeTimes->{{3.588583966591324*^9, 
  3.588584002053198*^9}},ExpressionUUID->"a85d0623-e6d2-4327-8457-\
cbee7923ef14"],

Cell["Load variables saved in files in the \[OpenCurlyDoubleQuote]output\
\[CloseCurlyDoubleQuote] directory:", "Text",
 CellChangeTimes->{{3.5275031810886374`*^9, 3.527503194528356*^9}, {
  3.696795797374601*^9, 
  3.69679581390899*^9}},ExpressionUUID->"0befcc2b-7791-422f-b55a-\
d1fdaa183704"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allFiles", "=", 
   RowBox[{
    RowBox[{"StringSplit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"StringSplit", "[", 
        RowBox[{
         RowBox[{"FileNames", "[", "\"\<output/*.txt\>\"", "]"}], ",", 
         "\"\<output/\>\""}], "]"}], "/.", 
       RowBox[{
        RowBox[{"List", "[", "a_", "]"}], "\[Rule]", "a"}]}], ",", 
      "\"\<.txt\>\""}], "]"}], "/.", 
    RowBox[{
     RowBox[{"List", "[", "a_", "]"}], "\[Rule]", "a"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526314375818151*^9, 3.526314386590199*^9}, {
   3.526314507375548*^9, 3.526314606360756*^9}, {3.5263146364614153`*^9, 
   3.5263147466344147`*^9}, {3.526314852290236*^9, 3.526314856564753*^9}, {
   3.52631488765697*^9, 3.5263148935805273`*^9}, {3.526314966855297*^9, 
   3.526314967297399*^9}, {3.526315004374958*^9, 3.526315007256711*^9}, {
   3.5274996047826653`*^9, 3.527499613605405*^9}, {3.630927345175709*^9, 
   3.6309273461574163`*^9}, 3.6871555105174026`*^9, {3.696795800240608*^9, 
   3.696795803664302*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d9999998-f802-4aaa-9e23-fbf67b963e78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"allFiles", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"allFiles", "//", "Length"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.687155512579482*^9, 3.687155521742136*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"40313798-a045-4b7e-848c-292250a9b781"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "\<\"aijMatrix\"\>"},
     {"2", "\<\"bijMatrix\"\>"},
     {"3", "\<\"tensorStructures\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.687155522729649*^9, 3.687259956116507*^9, 3.687260001373865*^9, 
   3.6872661287783003`*^9, 3.687275388340987*^9, 3.687280568592531*^9, 
   3.687433134383892*^9, 3.688194077910941*^9, 3.689588046543426*^9, 
   3.689935993239069*^9, 3.690046082665831*^9, 3.6902865066739187`*^9, 
   3.690782876812203*^9, {3.69113229304249*^9, 3.6911323002913094`*^9}, 
   3.691133107187001*^9, 3.6912638398733053`*^9, 3.693251115162456*^9, 
   3.6950636414610043`*^9, 3.6967935208272457`*^9, 3.696795808525977*^9, 
   3.69679585207176*^9, 3.696795898358635*^9, 3.696800484654352*^9, 
   3.696803479836431*^9, 3.696803667520639*^9, 3.696805388066827*^9, 
   3.6968160041663446`*^9, 3.696856971314281*^9, 3.8846862921181993`*^9, 
   3.8846864837124166`*^9, 3.884750318331819*^9, 3.884750827966658*^9, 
   3.884752124478757*^9, 3.886135400521654*^9, 3.886136645421805*^9, {
   3.886137019154934*^9, 3.886137021649762*^9}, 3.886137086678091*^9, 
   3.886137199711224*^9, 3.886138894682315*^9, 3.88613898686823*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"c674be7c-379e-4893-b56d-0a26d7371f4e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "file", "<>", "\"\<=<<\\\"output/\>\"", "<>", "file", "<>", 
     "\"\<.txt\\\"\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"file", ",", "allFiles"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.527499707527068*^9, 3.5274997744474373`*^9}, {
   3.527499818354224*^9, 3.52749988624345*^9}, {3.696795890044793*^9, 
   3.6967958911333523`*^9}, 3.696825688961803*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"de094f8a-47b6-425d-9c64-178c4e240843"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tensor structures, Eqs. (6.24), App. C.1", "Section",
 CellChangeTimes->{{3.886135430359816*^9, 3.8861354606107283`*^9}, 
   3.8861356203681917`*^9, {3.8861361827360373`*^9, 
   3.886136185738595*^9}},ExpressionUUID->"273b08b4-5db8-4a37-8362-\
68cb1787c7bc"],

Cell[TextData[{
 "These are the off-shell tensor structures ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["T", "i", "\[Mu]\[Nu]\[Lambda]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "72531976-c482-4c50-ab9e-f237edf57ded"],
 ", defined in App. C.1:"
}], "Text",
 CellChangeTimes->{{3.886136096728594*^9, 3.886136121516387*^9}, {
  3.88613615525336*^9, 
  3.88613619574194*^9}},ExpressionUUID->"b7e68cd3-2bc5-4f9c-bfc6-\
2740673af670"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "tensorStructures", "}"}], "\[Transpose]"}]], "Input",
 CellChangeTimes->{{3.886135462122849*^9, 3.886135467810595*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2a333724-3fb6-4eab-8f35-626fb07e1c4f"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "1", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "1", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}]}], "-", 
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}], " ", 
            FormBox[
             SuperscriptBox[
              OverscriptBox["g", "_"], 
              RowBox[{
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]}]],
             TraditionalForm]}]}], ")"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          FormBox[
           SuperscriptBox[
            OverscriptBox["g", "_"], 
            RowBox[{
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FormBox[
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Lambda]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm]}], "-", 
              RowBox[{
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}], " ", 
               FormBox[
                SuperscriptBox[
                 OverscriptBox["g", "_"], 
                 RowBox[{
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Nu]",
                    TraditionalForm],
                   TraditionalForm]}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FormBox[
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Lambda]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}], " ", 
               FormBox[
                SuperscriptBox[
                 OverscriptBox["g", "_"], 
                 RowBox[{
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Nu]",
                    TraditionalForm],
                   TraditionalForm]}]],
                TraditionalForm]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FormBox[
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Lambda]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}], " ", 
               FormBox[
                SuperscriptBox[
                 OverscriptBox["g", "_"], 
                 RowBox[{
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Nu]",
                    TraditionalForm],
                   TraditionalForm]}]],
                TraditionalForm]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FormBox[
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Lambda]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}], " ", 
               FormBox[
                SuperscriptBox[
                 OverscriptBox["g", "_"], 
                 RowBox[{
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Nu]",
                    TraditionalForm],
                   TraditionalForm]}]],
                TraditionalForm]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        FormBox[
         SuperscriptBox[
          OverscriptBox["g", "_"], 
          RowBox[{
           FormBox[
            FormBox["\[Lambda]",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "1", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "1", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm]}], "-", 
              RowBox[{
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}], " ", 
               FormBox[
                SuperscriptBox[
                 OverscriptBox["g", "_"], 
                 RowBox[{
                  FormBox[
                   FormBox["\[Lambda]",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm]}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Nu]",
                    TraditionalForm],
                   TraditionalForm]],
                 TraditionalForm], " ", 
                FormBox[
                 SuperscriptBox[
                  OverscriptBox["g", "_"], 
                  RowBox[{
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                 TraditionalForm]}], "+", 
               RowBox[{
                FormBox[
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm]],
                 TraditionalForm], " ", 
                FormBox[
                 SuperscriptBox[
                  OverscriptBox["g", "_"], 
                  RowBox[{
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                 TraditionalForm]}]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        FormBox[
         SuperscriptBox[
          OverscriptBox["g", "_"], 
          RowBox[{
           FormBox[
            FormBox["\[Lambda]",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "1", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           FormBox[
            SuperscriptBox[
             OverscriptBox["g", "_"], 
             RowBox[{
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "1", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FormBox[
              RowBox[{
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm]}],
              TraditionalForm], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm]}], "-", 
              RowBox[{
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}], " ", 
               FormBox[
                SuperscriptBox[
                 OverscriptBox["g", "_"], 
                 RowBox[{
                  FormBox[
                   FormBox["\[Lambda]",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm]}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox[
               FormBox["\[Lambda]",
                TraditionalForm],
               TraditionalForm]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}], "-", 
              RowBox[{
               FormBox[
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                FormBox[
                 RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm]}],
                 TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Nu]",
                    TraditionalForm],
                   TraditionalForm]],
                 TraditionalForm], " ", 
                FormBox[
                 SuperscriptBox[
                  OverscriptBox["g", "_"], 
                  RowBox[{
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                 TraditionalForm]}], "+", 
               RowBox[{
                FormBox[
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox[
                   FormBox["\[Mu]",
                    TraditionalForm],
                   TraditionalForm]],
                 TraditionalForm], " ", 
                FormBox[
                 SuperscriptBox[
                  OverscriptBox["g", "_"], 
                  RowBox[{
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                 TraditionalForm]}]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Lambda]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              FormBox[
               SuperscriptBox[
                OverscriptBox["g", "_"], 
                RowBox[{
                 FormBox[
                  FormBox["\[Mu]",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox["\[Nu]",
                   TraditionalForm],
                  TraditionalForm]}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "1", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "5", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "4", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "4", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Lambda]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "4", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "4", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "3", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}], " ", 
             FormBox[
              SuperscriptBox[
               OverscriptBox["g", "_"], 
               RowBox[{
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]}]],
              TraditionalForm]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "2", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "4", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "4", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}], "-", 
            RowBox[{
             FormBox[
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"q", "(", "1", ")"}],
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm]],
              TraditionalForm], " ", 
             RowBox[{"(", 
              FormBox[
               RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm]}],
               TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "4", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "4", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "4", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "4", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "4", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "1", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "3", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Nu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Lambda]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              RowBox[{"q", "(", "5", ")"}],
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "2", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "2", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Lambda]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"q", "(", "5", ")"}],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox["\[Mu]",
                  TraditionalForm],
                 TraditionalForm]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FormBox[
                   RowBox[{
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                    FormBox["\<\"\[CenterDot]\"\>",
                    TraditionalForm], 
                    FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm]}],
                   TraditionalForm], ")"}], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               FormBox[
                RowBox[{
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "1", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    RowBox[{"q", "(", "5", ")"}],
                    TraditionalForm], "_"],
                  TraditionalForm]}],
                TraditionalForm], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox[
                    RowBox[{"q", "(", "3", ")"}],
                    TraditionalForm], "_"],
                    TraditionalForm], 
                   FormBox[
                    FormBox["\[Mu]",
                    TraditionalForm],
                    TraditionalForm]],
                  TraditionalForm], " ", 
                 FormBox[
                  SuperscriptBox[
                   OverscriptBox["g", "_"], 
                   RowBox[{
                    FormBox[
                    FormBox["\[Lambda]",
                    TraditionalForm],
                    TraditionalForm], 
                    FormBox[
                    FormBox["\[Nu]",
                    TraditionalForm],
                    TraditionalForm]}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             RowBox[{"q", "(", "5", ")"}],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Lambda]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "1", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            FormBox[
             RowBox[{
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               OverscriptBox[
                FormBox[
                 RowBox[{"q", "(", "5", ")"}],
                 TraditionalForm], "_"],
               TraditionalForm]}],
             TraditionalForm], ")"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Lambda]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "3", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "1", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "5", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "4", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"q", "(", "4", ")"}],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "2", ")"}],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              OverscriptBox[
               FormBox[
                RowBox[{"q", "(", "5", ")"}],
                TraditionalForm], "_"],
              TraditionalForm]}],
            TraditionalForm], ")"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.886135463225102*^9, 3.886135469036373*^9}, 
   3.886138895468402*^9, 3.8861389879351387`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"f71fda2f-3bdc-42cc-84a8-db581df10a06"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crossing relations, Eq. (C.2)", "Section",
 CellChangeTimes->{{3.8861356148191233`*^9, 
  3.88613562621772*^9}},ExpressionUUID->"64d087fc-af3a-42b2-a302-\
4185d0734bd0"],

Cell["Definition of crossing operators:", "Text",
 CellChangeTimes->{{3.886138931064353*^9, 
  3.886138936378327*^9}},ExpressionUUID->"81bec1ea-3c27-4460-88e0-\
a791a9b54630"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"crossing12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "1", "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "\[Nu]"}], ",", 
     RowBox[{"\[Nu]", "\[Rule]", "\[Mu]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossing13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "1", "]"}]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "\[Mu]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossing23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "2", "]"}]}], ",", 
     RowBox[{"\[Nu]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "\[Nu]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806983631849777*^9, 3.806983649707456*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"dd6e2d1b-bae3-4d42-8bc8-1a19acdea52a"],

Cell["Apply crossing operators:", "Text",
 CellChangeTimes->{{3.886136210247563*^9, 
  3.886136221072797*^9}},ExpressionUUID->"2d95e5b8-ed2c-4686-8639-\
584f88721f94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorStructuresCr12", "=", 
   RowBox[{"tensorStructures", "/.", "crossing12"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8861356033031187`*^9, 3.88613561060847*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c1b44b79-4819-4cf1-b8ac-4c0cf38ea441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorStructuresCr13", "=", 
   RowBox[{"tensorStructures", "/.", "crossing13"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88613563143137*^9, 3.886135632502921*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"30d7ee33-ae28-494c-b222-c71d5f7f7fa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorStructuresCr23", "=", 
   RowBox[{"tensorStructures", "/.", "crossing23"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8861356352559443`*^9, 3.886135636503948*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"01d12ced-e9b4-48bc-bc03-93a04707f15e"],

Cell["Extract crossing relations:", "Text",
 CellChangeTimes->{{3.886136225664278*^9, 
  3.886136241436743*^9}},ExpressionUUID->"200aac6a-4ca5-4a7a-a965-\
6a0694feb8d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"crossPos12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"tensorStructuresCr12", ",", 
            RowBox[{"-", "tensorStructuresCr12"}]}], "}"}], "//", "Flatten"}],
          "//", "Expand"}], ",", "#"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"tensorStructures", "//", "Expand"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossPos13", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"tensorStructuresCr13", ",", 
            RowBox[{"-", "tensorStructuresCr13"}]}], "}"}], "//", "Flatten"}],
          "//", "Expand"}], ",", "#"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"tensorStructures", "//", "Expand"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossPos23", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"tensorStructuresCr23", ",", 
            RowBox[{"-", "tensorStructuresCr23"}]}], "}"}], "//", "Flatten"}],
          "//", "Expand"}], ",", "#"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"tensorStructures", "//", "Expand"}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.886135759801099*^9, 3.886135766436751*^9}, {
  3.886135820089932*^9, 3.8861359466199636`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1db81dca-990b-42b6-aa9b-c32de8e024db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"crossingMatrix12", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"crossPos12", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "<=", "74"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"crossPos12", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "\[Rule]", "1"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"crossPos12", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "74"}]}], "}"}], "\[Rule]", 
          RowBox[{"-", "1"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "74"}], "}"}]}], "]"}], "//", 
     "SparseArray"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossingMatrix13", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"crossPos13", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "<=", "74"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"crossPos13", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "\[Rule]", "1"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"crossPos13", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "74"}]}], "}"}], "\[Rule]", 
          RowBox[{"-", "1"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "74"}], "}"}]}], "]"}], "//", 
     "SparseArray"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossingMatrix23", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"crossPos23", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "<=", "74"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"crossPos23", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "\[Rule]", "1"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"crossPos23", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "74"}]}], "}"}], "\[Rule]", 
          RowBox[{"-", "1"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "74"}], "}"}]}], "]"}], "//", 
     "SparseArray"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.886135738101431*^9, 3.886135742032846*^9}, {
  3.886135954822297*^9, 3.886135981654807*^9}, {3.88613605104673*^9, 
  3.8861360567949467`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1517237a-4f05-46c7-b6e8-0dd385d3a35a"],

Cell["Verify relations:", "Text",
 CellChangeTimes->{{3.886136237051663*^9, 
  3.886136248334573*^9}},ExpressionUUID->"19d4afd9-0fb3-4ec6-af88-\
389674dfb4b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"crossingMatrix12", ".", "tensorStructures"}], "==", 
   "tensorStructuresCr12"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.886135987737772*^9, 3.88613599740208*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ddcbd4af-1d7d-4386-86a7-2177b76f292f"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.886135994903317*^9, 3.886135997837845*^9}, 
   3.886136058613329*^9, 3.886138897978619*^9, 3.886138989836166*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"f5403bc5-80fc-4d8e-9af1-5fb90ba437ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"crossingMatrix13", ".", "tensorStructures"}], "==", 
   "tensorStructuresCr13"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.886136003409618*^9, 3.886136004619404*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4e5ff76f-a3d3-4afc-800b-282e2826a8bf"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{3.886136005087929*^9, 3.886136060088335*^9, 
  3.886138898182878*^9, 3.886138990031259*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"dd303e89-fe02-4e65-9425-a20952a41ad2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"crossingMatrix23", ".", "tensorStructures"}], "==", 
   "tensorStructuresCr23"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.886136006958963*^9, 3.886136009170322*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"21706905-2f73-416c-abd0-1fc95362cc72"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{3.8861360097928963`*^9, 3.886136060995091*^9, 
  3.8861388983323383`*^9, 3.8861389901748543`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"cf3f5d72-24d7-4d90-9f01-698e1d6a10c9"]
}, Open  ]],

Cell["Crossing relations as array rules:", "Text",
 CellChangeTimes->{{3.886136253452279*^9, 
  3.886136263126639*^9}},ExpressionUUID->"9deb6465-6ca6-4e8e-9a79-\
7b7e0d106e5e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"crossingMatrix12", "//", "ArrayRules"}]], "Input",
 CellChangeTimes->{{3.8861360286629*^9, 3.886136030332333*^9}, {
  3.886136070836156*^9, 3.886136075932839*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"56d8fa15-3c4b-407a-bc3d-cd158b32505a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"10", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"11", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"13", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"14", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"15", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"16", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18", ",", "17"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"19", ",", "19"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"20", ",", "21"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"21", ",", "20"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"22", ",", "25"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"24", ",", "23"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"25", ",", "22"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"26", ",", "27"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"27", ",", "26"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"28", ",", "28"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"29", ",", "30"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"30", ",", "29"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"31", ",", "31"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"32", ",", "33"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"33", ",", "32"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"34", ",", "34"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"35", ",", "36"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"36", ",", "35"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"37", ",", "37"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"38", ",", "39"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"39", ",", "38"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"40", ",", "43"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"41", ",", "42"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"42", ",", "41"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"43", ",", "40"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"44", ",", "45"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"45", ",", "44"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"46", ",", "49"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"47", ",", "48"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"48", ",", "47"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"49", ",", "46"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"50", ",", "51"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"51", ",", "50"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"52", ",", "55"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"53", ",", "54"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"54", ",", "53"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"55", ",", "52"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"56", ",", "57"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"57", ",", "56"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"58", ",", "58"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"59", ",", "60"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"60", ",", "59"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"61", ",", "61"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"62", ",", "63"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"63", ",", "62"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"64", ",", "64"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"65", ",", "66"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"66", ",", "65"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"67", ",", "67"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"68", ",", "69"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"69", ",", "68"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"70", ",", "70"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"71", ",", "72"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"72", ",", "71"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"73", ",", "73"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"74", ",", "74"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.886136022455585*^9, 3.886136030641148*^9}, {
   3.886136071580678*^9, 3.886136076229598*^9}, 3.8861388983464737`*^9, 
   3.886138990181944*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"3e87962f-464f-497c-9b52-a2d4a0e07506"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"crossingMatrix13", "//", "ArrayRules"}]], "Input",
 CellChangeTimes->{3.886136268974571*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"bdb119ee-9af8-4b23-a8a9-ca4a94cec7d3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"10", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"11", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"13", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"14", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"15", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"16", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"17", ",", "19"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18", ",", "18"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"19", ",", "17"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"20", ",", "22"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"21", ",", "24"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"22", ",", "20"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"23", ",", "25"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"24", ",", "21"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"25", ",", "23"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"26", ",", "28"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"27", ",", "27"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"28", ",", "26"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"29", ",", "31"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"30", ",", "30"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"31", ",", "29"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"32", ",", "34"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"33", ",", "33"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"34", ",", "32"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"35", ",", "37"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"36", ",", "36"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"37", ",", "35"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"38", ",", "40"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"39", ",", "42"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"40", ",", "38"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"41", ",", "43"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"42", ",", "39"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"43", ",", "41"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"44", ",", "46"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"45", ",", "48"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"46", ",", "44"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"47", ",", "49"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"48", ",", "45"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"49", ",", "47"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"50", ",", "52"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"51", ",", "54"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"52", ",", "50"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"53", ",", "55"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"54", ",", "51"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"55", ",", "53"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"56", ",", "58"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"57", ",", "57"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"58", ",", "56"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"60", ",", "60"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"61", ",", "59"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"62", ",", "64"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"63", ",", "63"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"64", ",", "62"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"65", ",", "67"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"66", ",", "66"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"67", ",", "65"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"68", ",", "70"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"69", ",", "69"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"70", ",", "68"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"71", ",", "73"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"72", ",", "72"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"73", ",", "71"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"74", ",", "74"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.886136269311782*^9, 3.886138898355033*^9, 
  3.886138990199358*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"06496be3-5511-4e27-9829-f60f59d82ced"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"crossingMatrix23", "//", "ArrayRules"}]], "Input",
 CellChangeTimes->{{3.8861362723400087`*^9, 3.8861362724122257`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"216370a2-b347-4040-9a67-5cdc0fabee8a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"10", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"11", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"13", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"14", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"15", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"16", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"17", ",", "17"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18", ",", "19"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"19", ",", "18"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"20", ",", "23"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"21", ",", "25"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"22", ",", "24"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"23", ",", "20"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"24", ",", "22"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"25", ",", "21"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"26", ",", "26"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"27", ",", "28"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"28", ",", "27"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"29", ",", "29"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"30", ",", "31"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"31", ",", "30"}], "}"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"32", ",", "32"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"33", ",", "34"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"34", ",", "33"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"35", ",", "35"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"36", ",", "37"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"37", ",", "36"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"38", ",", "41"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"39", ",", "43"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"40", ",", "42"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"41", ",", "38"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"42", ",", "40"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"43", ",", "39"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"44", ",", "47"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"45", ",", "49"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"46", ",", "48"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"47", ",", "44"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"48", ",", "46"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"49", ",", "45"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"50", ",", "53"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"51", ",", "55"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"52", ",", "54"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"53", ",", "50"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"54", ",", "52"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"55", ",", "51"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"56", ",", "56"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"57", ",", "58"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"58", ",", "57"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"59", ",", "59"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"60", ",", "61"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"61", ",", "60"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"62", ",", "62"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"63", ",", "64"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"64", ",", "63"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"65", ",", "65"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"66", ",", "67"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"67", ",", "66"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"68", ",", "68"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"69", ",", "70"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"70", ",", "69"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"71", ",", "71"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"72", ",", "73"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"73", ",", "72"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"74", ",", "74"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8861362727944*^9, 3.886138898369275*^9, 
  3.886138990206949*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"411a3ab2-8960-4da1-bfeb-cf495994cbc3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivative wrt. the external photon", "Section",
 CellChangeTimes->{{3.8861364140705643`*^9, 
  3.886136427778491*^9}},ExpressionUUID->"272c760c-c87c-44c3-8d65-\
5ead98d4ae6b"],

Cell["\<\
Replacement rule, expressing scalar products in terms of virtualities and \
Mandelstam variables:\
\>", "Text",
 CellChangeTimes->{{3.886137433450156*^9, 
  3.8861374580816603`*^9}},ExpressionUUID->"7755681f-c9f1-4753-b9e0-\
d04dac35c6a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mandelstam", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], ",", 
        RowBox[{"q", "[", "2", "]"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q12"}], "-", "q22", "+", "s"}], ")"}], "/", "2"}]}], 
     ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], ",", 
        RowBox[{"q", "[", "4", "]"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "4", "]"}], ",", 
        RowBox[{"q", "[", "4", "]"}]}], "]"}], "->", "s"}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "5", "]"}], ",", 
        RowBox[{"q", "[", "5", "]"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"4", "*", "M2"}], "-", "s"}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], ",", 
        RowBox[{"q", "[", "4", "]"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q12"}], "+", "q22", "+", "s"}], ")"}], "/", "2"}]}], 
     ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "4", "]"}], ",", 
        RowBox[{"q", "[", "5", "]"}]}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], ",", 
        RowBox[{"q", "[", "5", "]"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], ",", 
        RowBox[{"q", "[", "5", "]"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], ",", 
        RowBox[{"q", "[", "1", "]"}]}], "]"}], "->", "q12"}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], ",", 
        RowBox[{"q", "[", "2", "]"}]}], "]"}], "->", "q22"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886137415898917*^9, 3.8861374282292624`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"32c3c5d0-39e9-465b-b12c-b156e8df6486"],

Cell[TextData[{
 "These are the structures ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["T", "i", 
    RowBox[{"\[Mu]\[Nu]\[Lambda]", ";", "\[Sigma]"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "115d70df-854f-4e29-bbee-f167af2906c9"],
 " in Eq. (6.27):"
}], "Text",
 CellChangeTimes->{{3.8861364987686987`*^9, 
  3.886136524171886*^9}},ExpressionUUID->"b483d7e3-12c3-499e-b73a-\
6912ef2df0cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorStructuresDeriv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"FourDivergence", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"q", "[", "4", "]"}], "->", 
              RowBox[{
               RowBox[{"q", "[", "1", "]"}], "+", 
               RowBox[{"q", "[", "2", "]"}], "+", 
               RowBox[{"q", "[", "3", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"q", "[", "3", "]"}], "->", "q3"}], "}"}]}], ",", 
          RowBox[{"FV", "[", 
           RowBox[{"q3", ",", "\[Sigma]"}], "]"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"q3", "->", "0"}], "}"}]}], "//", "FCE"}], ")"}], "&"}], "/@",
     "tensorStructures"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886136441687622*^9, 3.88613649143601*^9}, {
  3.886137492125814*^9, 3.886137492947345*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8802def4-62f2-44eb-ac11-45852bf97036"],

Cell[TextData[{
 "These are the structures ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox[
    OverscriptBox["T", "~"], "i", 
    RowBox[{"\[Mu]\[Nu]\[Lambda]", ";", "\[Sigma]"}]], TraditionalForm]],
  ExpressionUUID->"f846d1c0-fdc3-4d2d-a97f-5916fbf7e383"],
 " in Eqs. (6.36) and (C.4):"
}], "Text",
 CellChangeTimes->{{3.886136532768005*^9, 3.886136536591577*^9}, {
  3.886137124303913*^9, 3.886137125176827*^9}, {3.886137581776498*^9, 
  3.886137619223341*^9}, {3.886139376483137*^9, 
  3.886139381414673*^9}},ExpressionUUID->"f69f42c3-ff2d-47c2-ab28-\
d01e19199b7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TtildeTensorStructures", "=", 
   RowBox[{
    RowBox[{"bijMatrix", ".", "tensorStructuresDeriv"}], "//", "Simplify"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.886137025359481*^9, 3.886137036030509*^9}, {
  3.88613709951509*^9, 3.88613711704768*^9}, {3.886137155446834*^9, 
  3.8861371558171997`*^9}, {3.886137221152869*^9, 3.886137222417111*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e46280d5-822a-46bf-8026-5496d1063b9c"],

Cell[TextData[{
 "This is the matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "ij"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a2e1b0ee-5b71-4385-ac5d-7a06091c4005"],
 " in Eq. (6.37):"
}], "Text",
 CellChangeTimes->{{3.886137653036894*^9, 
  3.8861376679366093`*^9}},ExpressionUUID->"9d046b2f-96f7-42c7-b8f8-\
1ce74ac4f09f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aijMatrix", ".", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Anonpole", "[", "j", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "74"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88613766888691*^9, 3.8861377293080473`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"fda3c5a8-315b-4cd7-944c-edb564553179"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
        RowBox[{"Anonpole", "(", "5", ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "6", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "11", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "12", ")"}], "2"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "32", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "33", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "+", 
     RowBox[{"Anonpole", "(", "35", ")"}], "+", 
     RowBox[{"Anonpole", "(", "36", ")"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "40", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "43", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "46", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "t"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "49", ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "62", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "63", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "65", ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "66", ")"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "13", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "16", ")"}], "2"], "+", 
     RowBox[{"Anonpole", "(", "19", ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"Anonpole", "(", "71", ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", "u"}], ")"}], "2"]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22"}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "72", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}], "2"]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "29", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "30", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Anonpole", "(", "54", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "17", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "18", ")"}], "2"], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "-", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "40", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "-", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "43", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "t"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "53", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "59", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "60", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "65", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "66", ")"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "5", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "6", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "32", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "33", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "62", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "63", ")"}]}], 
      RowBox[{"t", "-", "u"}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "71", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}], "2"]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "72", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}], "2"]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "29", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "30", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Anonpole", "(", "53", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "20", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "21", ")"}], "2"], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "40", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "43", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "t"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "54", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "59", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "60", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "-", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "65", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "-", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "66", ")"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "71", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}], "2"]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "72", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}], "2"]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "29", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "30", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"Anonpole", "(", "52", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"Anonpole", "(", "55", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "22", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "25", ")"}], "2"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "s", " ", 
      RowBox[{"Anonpole", "(", "61", ")"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "23", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "24", ")"}], "2"], "-", 
     RowBox[{"Anonpole", "(", "35", ")"}], "-", 
     RowBox[{"Anonpole", "(", "36", ")"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "40", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "43", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "t"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "46", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "49", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "65", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "66", ")"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "1", ")"}], 
      RowBox[{"t", "-", "u"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "29", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "30", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "32", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "33", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "35", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "36", ")"}], "2"], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "40", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "43", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "46", ")"}]}], "+", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "t"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "49", ")"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "62", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "63", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "q12"}], "+", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "65", ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
      RowBox[{"Anonpole", "(", "66", ")"}]}], "+", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "71", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "72", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "41", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "42", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     RowBox[{"Anonpole", "(", "61", ")"}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"q12", "-", "q22"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"q12", "-", "q22"}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
        RowBox[{"Anonpole", "(", "29", ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "30", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "56", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "57", ")"}], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "71", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "72", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "s", " ", 
      RowBox[{"Anonpole", "(", "74", ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s", " ", 
        RowBox[{"Anonpole", "(", "29", ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"Anonpole", "(", "30", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q12"}], "-", 
         RowBox[{"2", " ", "q22"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q12"}], "-", 
         RowBox[{"2", " ", "q22"}], "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     RowBox[{"Anonpole", "(", "58", ")"}], "+", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "q12"}], "-", 
         RowBox[{"4", " ", "q22"}], "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "71", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "q12"}], "-", 
         RowBox[{"4", " ", "q22"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "72", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
        RowBox[{"Anonpole", "(", "5", ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "6", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "11", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "12", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "32", ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "33", ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "35", ")"}], 
      RowBox[{"q12", "-", "q22"}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "36", ")"}], 
      RowBox[{"q12", "-", "q22"}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "13", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "16", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
        RowBox[{"Anonpole", "(", "5", ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "6", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "17", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "18", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "32", ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "33", ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "40", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "43", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "53", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "54", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "59", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "60", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "62", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "63", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "65", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "66", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "20", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "21", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "40", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "43", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "53", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "54", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "59", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "60", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "65", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "66", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "23", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "24", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "35", ")"}], 
      RowBox[{"q12", "-", "q22"}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "36", ")"}], 
      RowBox[{"q12", "-", "q22"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "40", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "43", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "65", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "66", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "22", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "25", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "61", ")"}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "4", ")"}], 
      RowBox[{"t", "-", "u"}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "7", ")"}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "10", ")"}], 
      RowBox[{"t", "-", "u"}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "26", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "27", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "29", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "30", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "32", ")"}], 
      RowBox[{"t", "-", "u"}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "33", ")"}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "40", ")"}], "4"], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "43", ")"}], "4"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", 
         RowBox[{"3", " ", "s"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "62", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", 
         RowBox[{"3", " ", "s"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "63", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "65", ")"}], "4"], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "66", ")"}], "4"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "71", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "72", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "28", ")"}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "29", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "30", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "59", ")"}], "2"], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "60", ")"}], "2"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "62", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "63", ")"}]}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", "M2"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "71", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "72", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"Anonpole", "(", "69", ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "30", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"Anonpole", "(", "52", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Anonpole", "(", "72", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "29", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], "2"], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "71", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "31", ")"}], 
      RowBox[{"t", "-", "u"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "46", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "49", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "53", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "54", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "41", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "42", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
        RowBox[{"Anonpole", "(", "47", ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"q12", "-", "q22"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "56", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "57", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "74", ")"}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "29", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "30", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"Anonpole", "(", "71", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"Anonpole", "(", "72", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "29", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "30", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "50", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "51", ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"q22", " ", 
       RowBox[{"Anonpole", "(", "52", ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"q12", " ", 
       RowBox[{"Anonpole", "(", "55", ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "q12"}], "+", 
         RowBox[{"3", " ", "q22"}], "-", 
         RowBox[{"3", " ", "s"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q12"}], "+", 
         RowBox[{"5", " ", "q22"}], "-", 
         RowBox[{"3", " ", "s"}]}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "71", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "72", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "74", ")"}], "2"]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "26", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "27", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "32", ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "33", ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "40", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "43", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q12"}], "-", 
         RowBox[{"3", " ", "q22"}], "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "62", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q12"}], "-", 
         RowBox[{"3", " ", "q22"}], "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "63", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "65", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "66", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "29", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "30", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "47", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "48", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "68", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], " ", 
       RowBox[{"Anonpole", "(", "69", ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Anonpole", "(", "71", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "72", ")"}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"Anonpole", "(", "50", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Anonpole", "(", "51", ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}]]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.886137691342905*^9, 3.886137729726449*^9, 
  3.8861389014015408`*^9, 3.886138993215137*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ed2b8351-9c02-438d-970b-584aab46f0a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Remaining redundancy, Eq. (6.38)", "Section",
 CellChangeTimes->{{3.8861377815975733`*^9, 
  3.886137794558848*^9}},ExpressionUUID->"49577bf1-9d6a-453f-b1d3-\
362e3006c376"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroRelation", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], "^", "2"}], "*", 
      RowBox[{"TtildeTensorStructures", "[", 
       RowBox[{"[", "22", "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "-", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], 
      RowBox[{"TtildeTensorStructures", "[", 
       RowBox[{"[", "27", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q12", "+", "q22", "-", "s"}], ")"}], 
      RowBox[{"TtildeTensorStructures", "[", 
       RowBox[{"[", "28", "]"}], "]"}]}]}], "/.", "mandelstam"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.88613746768322*^9, 3.886137574004017*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"8504da6a-f2d4-4ed1-ab91-17126c077931"],

Cell["\<\
Vanishing of the structure is not manifest, but only holds in 4 space-time \
dimensions:\
\>", "Text",
 CellChangeTimes->{{3.8861378131756907`*^9, 3.886137823786442*^9}, {
  3.886138393768745*^9, 
  3.886138399955538*^9}},ExpressionUUID->"a3defe1d-2348-44ca-84b4-\
1c0862878d90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroRelation", "===", "0"}]], "Input",
 CellChangeTimes->{{3.886137803622223*^9, 3.8861378079291887`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b5811996-fb62-4235-b3b8-0ed818f0b7a6"],

Cell[BoxData[
 FormBox["False", TraditionalForm]], "Output",
 CellChangeTimes->{{3.886137804354149*^9, 3.886137808407825*^9}, 
   3.886138901423485*^9, 3.886138993241425*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"86a5798f-2391-4bcf-8e97-c2278c92c69a"]
}, Open  ]],

Cell["\<\
Basis for rank-4 tensor in D dimensions: 138 scalar functions\
\>", "Text",
 CellChangeTimes->{{3.557641047158723*^9, 3.5576410499477863`*^9}, {
  3.5576507045616093`*^9, 3.5576507056492243`*^9}, {3.884688588870122*^9, 
  3.884688590327718*^9}, {3.886137949739778*^9, 
  3.8861379672300663`*^9}},ExpressionUUID->"dfb8c286-0119-4525-b963-\
4baf9618a2ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rank4Structures", "=", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
         RowBox[{"MT", "[", 
          RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"MT", "[", 
          RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], 
         RowBox[{"MT", "[", 
          RowBox[{"\[Nu]", ",", "\[Lambda]"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "l", "]"}], ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "m", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "l", "]"}], ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "m", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "m", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "l", "]"}], ",", "\[Lambda]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Nu]", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "m", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "l", "]"}], ",", "\[Lambda]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MT", "[", 
          RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{
           RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886138011909216*^9, 3.88613814039078*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1420c2b4-5ad0-44f1-91b8-032a0835200f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"zeroRelation", ",", "#"}], "]"}], "&"}], "/@", 
      "rank4Structures"}], ")"}], ".", "rank4Structures"}], "-", 
   "zeroRelation"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.886138161167975*^9, 3.886138193454126*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"975bb34a-8bc6-4f1d-9091-738a0c400d67"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.8861381644016457`*^9, 3.88613819387084*^9}, 
   3.8861389015125437`*^9, 3.886138993325828*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"4f73c10e-ba24-4a9a-b99b-3c983c1ac111"]
}, Open  ]],

Cell["\<\
Verify that the contraction of Eq. (6.38) with the entire basis vanishes in D \
= 4 space-time dimensions:\
\>", "Text",
 CellChangeTimes->{{3.886137827456292*^9, 3.8861378371778173`*^9}, {
  3.886138409886756*^9, 
  3.886138428974711*^9}},ExpressionUUID->"1d9938e8-45c9-4779-8edf-\
3de356f5ae0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"zeroRelation", "*", 
           RowBox[{"rank4Structures", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "//", "Expand"}], ")"}], "//.", 
        
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MT", "[", 
             RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "^", "2"}], ":>", 
           "4"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"MT", "[", 
             RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], 
            RowBox[{"MT", "[", 
             RowBox[{"\[Nu]_", ",", "\[Lambda]_"}], "]"}]}], ":>", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"MT", "[", 
             RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"p_", ",", "\[Nu]_"}], "]"}]}], ":>", 
           RowBox[{"FV", "[", 
            RowBox[{"p", ",", "\[Mu]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          
          RowBox[{
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"p_", ",", "\[Mu]_"}], "]"}], "^", "2"}], ":>", 
           RowBox[{"SP", "[", "p", "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"p1_", ",", "\[Mu]_"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"p2_", ",", "\[Mu]_"}], "]"}]}], ":>", 
           RowBox[{"SP", "[", 
            RowBox[{"p1", ",", "p2"}], "]"}]}]}], "\[IndentingNewLine]", 
         "}"}]}], "/.", "mandelstam"}], "//", "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "138"}], "}"}]}], "]"}], ",", "i"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.886138486824016*^9, 3.8861385963110857`*^9}, {
  3.886138628725552*^9, 3.886138664801207*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9764439f-e23c-44c8-8aea-c0fdedcf6f80"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
   TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8861385227233877`*^9, {3.886138558951556*^9, 3.886138580217847*^9}, 
   3.886138619710051*^9, {3.886138652862226*^9, 3.886138675615776*^9}, 
   3.886138910700533*^9, 3.8861390024835577`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"1c5af1fb-e26c-42b7-8ed3-66dcfa796e27"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1728, 975},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a47a89e3-d711-465b-95bd-f57910d17c8e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 646, 16, 201, "Title",ExpressionUUID->"ee177b02-ff73-4c74-97e7-a5797a209e9e"],
Cell[1229, 40, 177, 3, 44, "Text",ExpressionUUID->"8b15061e-5426-4652-ab68-25a6c03189d8"],
Cell[1409, 45, 203, 4, 44, "Text",ExpressionUUID->"23d8caae-0cd4-4f15-8443-7ef0f5fafda1"],
Cell[1615, 51, 930, 21, 44, "Text",ExpressionUUID->"4448886b-cd1d-4afb-8eba-f63c733a2317"],
Cell[CellGroupData[{
Cell[2570, 76, 285, 5, 84, "Section",ExpressionUUID->"e2d3fc9c-10b7-4685-a5a4-710879d3faae"],
Cell[CellGroupData[{
Cell[2880, 85, 173, 3, 37, "Input",ExpressionUUID->"17c60283-34ce-4b67-9de6-b26dfccaa16f"],
Cell[CellGroupData[{
Cell[3078, 92, 2653, 70, 37, "Print",ExpressionUUID->"c7ac2b36-072a-4d05-8766-bec238cf7ed8"],
Cell[5734, 164, 1400, 33, 37, "Print",ExpressionUUID->"c11bb52b-2338-4f4a-bd20-243a280704d9"],
Cell[7137, 199, 1404, 36, 37, "Print",ExpressionUUID->"87e7b950-55ed-49ad-a1ff-4290b34572cb"],
Cell[8544, 237, 555, 11, 34, "Print",ExpressionUUID->"43d17a4a-83f8-4218-8ef7-988de20a9143"],
Cell[9102, 250, 559, 11, 34, "Print",ExpressionUUID->"22f906fa-f53a-4f78-ae2a-339d5ac8c01c"],
Cell[9664, 263, 547, 11, 34, "Print",ExpressionUUID->"b5071337-43dc-4557-930c-1db9408e8de3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10272, 281, 206, 4, 84, "Section",ExpressionUUID->"142e2927-5fba-4e17-85bd-545d757de67b"],
Cell[10481, 287, 271, 5, 37, "Input",ExpressionUUID->"9017f326-5361-40c3-80c1-0733299a741d"],
Cell[CellGroupData[{
Cell[10777, 296, 198, 3, 61, "Subsection",ExpressionUUID->"a85d0623-e6d2-4327-8457-cbee7923ef14"],
Cell[10978, 301, 295, 5, 44, "Text",ExpressionUUID->"0befcc2b-7791-422f-b55a-d1fdaa183704"],
Cell[11276, 308, 1126, 24, 37, "Input",ExpressionUUID->"d9999998-f802-4aaa-9e23-fbf67b963e78"],
Cell[CellGroupData[{
Cell[12427, 336, 437, 11, 37, "Input",ExpressionUUID->"40313798-a045-4b7e-848c-292250a9b781"],
Cell[12867, 349, 1616, 30, 70, "Output",ExpressionUUID->"c674be7c-379e-4893-b56d-0a26d7371f4e"]
}, Open  ]],
Cell[14498, 382, 547, 12, 37, "Input",ExpressionUUID->"de094f8a-47b6-425d-9c64-178c4e240843"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15094, 400, 264, 4, 65, "Section",ExpressionUUID->"273b08b4-5db8-4a37-8362-68cb1787c7bc"],
Cell[15361, 406, 463, 12, 45, "Text",ExpressionUUID->"b7e68cd3-2bc5-4f9c-bfc6-2740673af670"],
Cell[CellGroupData[{
Cell[15849, 422, 237, 4, 37, "Input",ExpressionUUID->"2a333724-3fb6-4eab-8f35-626fb07e1c4f"],
Cell[16089, 428, 726482, 22382, 2117, "Output",ExpressionUUID->"f71fda2f-3bdc-42cc-84a8-db581df10a06"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[742620, 22816, 175, 3, 84, "Section",ExpressionUUID->"64d087fc-af3a-42b2-a302-4185d0734bd0"],
Cell[742798, 22821, 175, 3, 44, "Text",ExpressionUUID->"81bec1ea-3c27-4460-88e0-a791a9b54630"],
Cell[742976, 22826, 1421, 40, 90, "Input",ExpressionUUID->"dd6e2d1b-bae3-4d42-8bc8-1a19acdea52a"],
Cell[744400, 22868, 167, 3, 44, "Text",ExpressionUUID->"2d95e5b8-ed2c-4686-8639-584f88721f94"],
Cell[744570, 22873, 281, 5, 37, "Input",ExpressionUUID->"c1b44b79-4819-4cf1-b8ac-4c0cf38ea441"],
Cell[744854, 22880, 279, 5, 37, "Input",ExpressionUUID->"30d7ee33-ae28-494c-b222-c71d5f7f7fa3"],
Cell[745136, 22887, 282, 5, 37, "Input",ExpressionUUID->"01d12ced-e9b4-48bc-bc03-93a04707f15e"],
Cell[745421, 22894, 169, 3, 44, "Text",ExpressionUUID->"200aac6a-4ca5-4a7a-a965-6a0694feb8d4"],
Cell[745593, 22899, 1879, 57, 90, "Input",ExpressionUUID->"1db81dca-990b-42b6-aa9b-c32de8e024db"],
Cell[747475, 22958, 2894, 82, 90, "Input",ExpressionUUID->"1517237a-4f05-46c7-b6e8-0dd385d3a35a"],
Cell[750372, 23042, 159, 3, 44, "Text",ExpressionUUID->"19d4afd9-0fb3-4ec6-af88-389674dfb4b9"],
Cell[CellGroupData[{
Cell[750556, 23049, 302, 6, 37, "Input",ExpressionUUID->"ddcbd4af-1d7d-4386-86a7-2177b76f292f"],
Cell[750861, 23057, 274, 4, 38, "Output",ExpressionUUID->"f5403bc5-80fc-4d8e-9af1-5fb90ba437ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[751172, 23066, 303, 6, 37, "Input",ExpressionUUID->"4e5ff76f-a3d3-4afc-800b-282e2826a8bf"],
Cell[751478, 23074, 249, 4, 38, "Output",ExpressionUUID->"dd303e89-fe02-4e65-9425-a20952a41ad2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[751764, 23083, 303, 6, 37, "Input",ExpressionUUID->"21706905-2f73-416c-abd0-1fc95362cc72"],
Cell[752070, 23091, 255, 4, 38, "Output",ExpressionUUID->"cf3f5d72-24d7-4d90-9f01-698e1d6a10c9"]
}, Open  ]],
Cell[752340, 23098, 176, 3, 44, "Text",ExpressionUUID->"9deb6465-6ca6-4e8e-9a79-7b7e0d106e5e"],
Cell[CellGroupData[{
Cell[752541, 23105, 266, 4, 37, "Input",ExpressionUUID->"56d8fa15-3c4b-407a-bc3d-cd158b32505a"],
Cell[752810, 23111, 7595, 237, 123, "Output",ExpressionUUID->"3e87962f-464f-497c-9b52-a2d4a0e07506"]
}, Open  ]],
Cell[CellGroupData[{
Cell[760442, 23353, 195, 3, 37, "Input",ExpressionUUID->"bdb119ee-9af8-4b23-a8a9-ca4a94cec7d3"],
Cell[760640, 23358, 7518, 236, 123, "Output",ExpressionUUID->"06496be3-5511-4e27-9829-f60f59d82ced"]
}, Open  ]],
Cell[CellGroupData[{
Cell[768195, 23599, 223, 3, 37, "Input",ExpressionUUID->"216370a2-b347-4040-9a67-5cdc0fabee8a"],
Cell[768421, 23604, 7642, 242, 123, "Output",ExpressionUUID->"411a3ab2-8960-4da1-bfeb-cf495994cbc3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[776112, 23852, 182, 3, 84, "Section",ExpressionUUID->"272c760c-c87c-44c3-8d65-5ead98d4ae6b"],
Cell[776297, 23857, 249, 6, 44, "Text",ExpressionUUID->"7755681f-c9f1-4753-b9e0-d04dac35c6a2"],
Cell[776549, 23865, 2551, 80, 64, "Input",ExpressionUUID->"32c3c5d0-39e9-465b-b12c-b156e8df6486"],
Cell[779103, 23947, 426, 12, 45, "Text",ExpressionUUID->"b483d7e3-12c3-499e-b73a-6912ef2df0cd"],
Cell[779532, 23961, 1092, 29, 37, "Input",ExpressionUUID->"8802def4-62f2-44eb-ac11-45852bf97036"],
Cell[780627, 23992, 573, 14, 45, "Text",ExpressionUUID->"f69f42c3-ff2d-47c2-ab28-d01e19199b7d"],
Cell[781203, 24008, 465, 9, 37, "Input",ExpressionUUID->"e46280d5-822a-46bf-8026-5496d1063b9c"],
Cell[781671, 24019, 361, 11, 47, "Text",ExpressionUUID->"9d046b2f-96f7-42c7-b8f8-1ce74ac4f09f"],
Cell[CellGroupData[{
Cell[782057, 24034, 358, 8, 37, "Input",ExpressionUUID->"fda3c5a8-315b-4cd7-944c-edb564553179"],
Cell[782418, 24044, 72388, 2214, 2269, "Output",ExpressionUUID->"ed2b8351-9c02-438d-970b-584aab46f0a9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[854855, 26264, 179, 3, 84, "Section",ExpressionUUID->"49577bf1-9d6a-453f-b1d3-362e3006c376"],
Cell[855037, 26269, 904, 25, 37, "Input",ExpressionUUID->"8504da6a-f2d4-4ed1-ab91-17126c077931"],
Cell[855944, 26296, 289, 7, 44, "Text",ExpressionUUID->"a3defe1d-2348-44ca-84b4-1c0862878d90"],
Cell[CellGroupData[{
Cell[856258, 26307, 209, 3, 37, "Input",ExpressionUUID->"b5811996-fb62-4235-b3b8-0ed818f0b7a6"],
Cell[856470, 26312, 253, 4, 38, "Output",ExpressionUUID->"86a5798f-2391-4bcf-8e97-c2278c92c69a"]
}, Open  ]],
Cell[856738, 26319, 363, 7, 44, "Text",ExpressionUUID->"dfb8c286-0119-4525-b963-4baf9618a2ac"],
Cell[857104, 26328, 6322, 177, 272, "Input",ExpressionUUID->"1420c2b4-5ad0-44f1-91b8-032a0835200f"],
Cell[CellGroupData[{
Cell[863451, 26509, 456, 12, 37, "Input",ExpressionUUID->"975bb34a-8bc6-4f1d-9091-738a0c400d67"],
Cell[863910, 26523, 252, 4, 38, "Output",ExpressionUUID->"4f73c10e-ba24-4a9a-b99b-3c983c1ac111"]
}, Open  ]],
Cell[864177, 26530, 307, 7, 44, "Text",ExpressionUUID->"1d9938e8-45c9-4779-8edf-3de356f5ae0e"],
Cell[CellGroupData[{
Cell[864509, 26541, 2203, 58, 194, "Input",ExpressionUUID->"9764439f-e23c-44c8-8aea-c0fdedcf6f80"],
Cell[866715, 26601, 1854, 28, 60, "Output",ExpressionUUID->"1c5af1fb-e26c-42b7-8ed3-66dcfa796e27"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/output/aijMatrix.txt <==
{{0, 0, 0, 0, -1/2*(q12 - q22 + s)/(t - u), -1/2*(q12 - q22 - s)/(t - u), 0, 
  0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((q12 - q22 + s)/(t - u)), -((q12 - q22 - s)/(t - u)), 0, 1, 1, 0, 0, 0, 
  (-q12 + q22 - s)/2, 0, 0, (q12 - q22 - s)/2, 0, 0, (t - u)/2, 0, 0, 
  (-t + u)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 - s)*(q12 - q22 + s))/(t - u), 
  -(((q12 - q22 - s)*(q12 - q22 + s))/(t - u)), 0, -q12 + q22 + s, 
  q12 - q22 + s, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/2, 0, 0, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/2*(q12 + q22 - s)/(t - u), (q12 + q22 - s)/(2*(t - u)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (t - u)/(4*(q12 - q22)), (t - u)/(4*(q12 - q22)), 0, 
  -((q12 + q22 - s)/(t - u)), (q12 + q22 - s)/(t - u), 0, 0, 0, 0, 0, 0, 
  (-q12 - q22 + s)/4, 0, 0, (-q12 - q22 + s)/4, 0, 0, 0, 
  -1/8*((q12 - q22 + s)*(t - u))/(q12 - q22), ((q12 - q22 - s)*(t - u))/
   (8*(q12 - q22)), 0, 0, 0, ((q12 - q22 - s)*(t - u))/(4*(q12 - q22)), 
  (-t + u)/4, (t - u)/4, -1/4*((q12 - q22 + s)*(t - u))/(q12 - q22), 0, 0, 0, 
  (q12 - q22 - s)/4, (-q12 + q22 - s)/4, 0, -(((q12 + q22 - s)*s)/(t - u)), 
  ((q12 + q22 - s)*s)/(t - u), 0, (q12 + q22 - s)/2, (q12 + q22 - s)/2, 0, 
  -1/8*((q12 - q22 + s)*(t - u))/(q12 - q22), ((q12 - q22 - s)*(t - u))/
   (8*(q12 - q22)), 0, -1/8*(t - u)^2/(q12 - q22), (t - u)^2/(8*(q12 - q22)), 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 
  0, 0, 0, 0, 0, 0, 0, -1/4*(t - u)/(q12 - q22), -1/4*(t - u)/(q12 - q22), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (q12 + q22 - s)/4, 0, 0, (q12 + q22 - s)/4, 0, 0, 
  0, ((q12 - q22 + s)*(t - u))/(8*(q12 - q22)), 
  -1/8*((q12 - q22 - s)*(t - u))/(q12 - q22), 0, 0, 0, 
  -1/4*((q12 - q22 - s)*(t - u))/(q12 - q22), (t - u)/4, (-t + u)/4, 
  ((q12 - q22 + s)*(t - u))/(4*(q12 - q22)), 0, 0, 0, (-q12 + q22 - s)/4, 
  (q12 - q22 - s)/4, 0, 0, 0, 0, (-q12 - q22 + s)/2, (-q12 - q22 + s)/2, 0, 
  ((q12 - q22 + s)*(t - u))/(8*(q12 - q22)), 
  -1/8*((q12 - q22 - s)*(t - u))/(q12 - q22), 0, (t - u)^2/(8*(q12 - q22)), 
  -1/8*(t - u)^2/(q12 - q22), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, -1/4*(t - u)/(q12 - q22), 
  -1/4*(t - u)/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 + s)*(t - u))/(8*(q12 - q22)), 
  -1/8*((q12 - q22 - s)*(t - u))/(q12 - q22), 0, 0, 0, 
  (s*(t - u))/(4*(q12 - q22)), 0, 0, (s*(t - u))/(4*(q12 - q22)), 0, 0, 0, 0, 
  0, -1/2*s, 0, 0, 0, 0, 0, 0, ((q12 - q22 + s)*(t - u))/(8*(q12 - q22)), 
  -1/8*((q12 - q22 - s)*(t - u))/(q12 - q22), 0, (t - u)^2/(8*(q12 - q22)), 
  -1/8*(t - u)^2/(q12 - q22), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 
  0, 0, 0, (q12 - q22 + s)/4, 0, 0, (-q12 + q22 + s)/4, 0, 0, (-t + u)/2, 0, 
  0, (t - u)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12 - q22 - s)/2, (-q12 + q22 - s)/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(t - u)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((4*M2 - s)*s)/(2*(q12 - q22)*(t - u)), 
  ((4*M2 - s)*s)/(2*(q12 - q22)*(t - u)), 0, -1/2*(q12 - q22 + s)/(t - u), 
  -1/2*(q12 - q22 - s)/(t - u), 0, 1/2, 1/2, 0, 0, 0, (-q12 + q22 - s)/4, 0, 
  0, (q12 - q22 - s)/4, 0, 0, (t - u)/4, (s*(-4*M2 + s)*(q12 - q22 + s))/
   (4*(q12 - q22)*(t - u)), -1/4*((q12 - q22 - s)*s*(-4*M2 + s))/
    ((q12 - q22)*(t - u)), (-t + u)/4, 0, 0, 
  -1/2*((q12 - q22 - s)*s*(-4*M2 + s))/((q12 - q22)*(t - u)), 0, 0, 
  (s*(-4*M2 + s)*(q12 - q22 + s))/(2*(q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 - s)*(q12 - q22 + s))/(2*(t - u)), 
  -1/2*((q12 - q22 - s)*(q12 - q22 + s))/(t - u), 0, (-q12 + q22 + s)/2, 
  (q12 - q22 + s)/2, 0, (s*(-4*M2 + s)*(q12 - q22 + s))/
   (4*(q12 - q22)*(t - u)), -1/4*((q12 - q22 - s)*s*(-4*M2 + s))/
    ((q12 - q22)*(t - u)), 0, -1/4*((4*M2 - s)*s)/(q12 - q22), 
  ((4*M2 - s)*s)/(4*(q12 - q22)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (q12 - q22 + s)/(2*(q12 - q22)), (q12 - q22 - s)/(2*(q12 - q22)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(t - u)/(q12 - q22), 0, 0, 
  -1/2*(t - u)/(q12 - q22), 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  -((t - u)/(q12 - q22)), -((t - u)/(q12 - q22)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 
  -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/4*((q12 - q22 - s)*(q12 + q22 - s))/
    ((q12 - q22)*(t - u)), ((q12 + q22 - s)*(q12 - q22 + s))/
   (4*(q12 - q22)*(t - u)), 0, 0, 0, ((q12 + q22 - s)*s)/
   (2*(q12 - q22)*(t - u)), 0, 0, ((q12 + q22 - s)*s)/
   (2*(q12 - q22)*(t - u)), 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 + q22 - s)*(q12 - q22 + s))/(4*(q12 - q22)*(t - u)), 
  -1/4*((q12 - q22 - s)*(q12 + q22 - s))/((q12 - q22)*(t - u)), 0, 
  (q12 + q22 - s)/(4*(q12 - q22)), -1/4*(q12 + q22 - s)/(q12 - q22), 0, s/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*s/((q12 - q22)*(t - u)), -1/2*s/((q12 - q22)*(t - u)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((2*q12 - 2*q22 - s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 
  -1/4*((q12 - q22 - s)*(2*q12 - 2*q22 + s))/((q12 - q22)*(t - u)), 0, 0, 0, 
  -1/2*((q12 - q22 - s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 0, 0, 
  -1/2*((q12 - q22 - s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (s*(q12 - q22 + s))/(4*(q12 - q22)*(t - u)), 
  -1/4*((q12 - q22 - s)*s)/((q12 - q22)*(t - u)), 0, 
  (4*q12 - 4*q22 + s)/(4*(q12 - q22)), (4*q12 - 4*q22 - s)/(4*(q12 - q22)), 
  0, 0}, {0, 0, 0, 0, -1/2*(q12 - q22 + s)/((q12 - q22)*(t - u)), 
  (q12 - q22 - s)/(2*(q12 - q22)*(t - u)), 0, 0, 0, 0, 1/(2*(q12 - q22)), 
  -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -((q12 - q22 + s)/((q12 - q22)*(t - u))), 
  (q12 - q22 - s)/((q12 - q22)*(t - u)), 0, (q12 - q22)^(-1), 
  -(q12 - q22)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(q12 - q22)), 0, 0, 
  -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 
  -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*(q12 - q22)), -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -((q12 + q22 - s)/((q12 - q22)*(t - u))), 
  -((q12 + q22 - s)/((q12 - q22)*(t - u))), 0, 0, 0, 0, 0, 0, 
  -1/4*(q12 + q22 - s)/(q12 - q22), 0, 0, (q12 + q22 - s)/(4*(q12 - q22)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/4*(t - u)/(q12 - q22), -1/4*(t - u)/(q12 - q22), 
  0, 0, 0, 0, (q12 - q22 - s)/(4*(q12 - q22)), 
  (q12 - q22 + s)/(4*(q12 - q22)), 0, (q12 + q22 - s)/(t - u), 
  -((q12 + q22 - s)/(t - u)), 0, -1/2*(q12 + q22 - s)/(q12 - q22), 
  (q12 + q22 - s)/(2*(q12 - q22)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(q12 - q22)), 
  -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(q12 + q22 - s)/(q12 - q22), 0, 0, (q12 + q22 - s)/(4*(q12 - q22)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/4*(t - u)/(q12 - q22), -1/4*(t - u)/(q12 - q22), 
  0, 0, 0, 0, -1/4*(q12 - q22 + s)/(q12 - q22), 
  -1/4*(q12 - q22 - s)/(q12 - q22), 0, 0, 0, 0, 
  -1/2*(q12 + q22 - s)/(q12 - q22), (q12 + q22 - s)/(2*(q12 - q22)), 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*(q12 - q22)), -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(q12 - q22)^(-1), (q12 - q22)^(-1), 0, 0, 0, 
  -1/4*(q12 - q22 + s)/(q12 - q22), 0, 0, -1/4*(q12 - q22 - s)/(q12 - q22), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12 - q22 - s)/(2*(q12 - q22)), (q12 - q22 + s)/(2*(q12 - q22)), 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(2*(q12 - q22)), 0, 0, -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (t - u)/(4*(q12 - q22)), 0, 0, (t - u)/(4*(q12 - q22)), 0, 0, 0, 0, 0, 
  -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (t - u)^(-1), 0, 0, (t - u)^(-1), 0, 0, -(t - u)^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(t - u)), -1/2*1/(t - u), 0, 
  (4*M2 - s)/(2*(q12 - q22)*(t - u)), (4*M2 - s)/(2*(q12 - q22)*(t - u)), 0, 
  -(t - u)^(-1), (t - u)^(-1), 0, 0, 0, 0, 0, 0, -1/4, 0, 0, -1/4, 0, 0, 0, 
  -1/4*((4*M2 - s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 
  ((4*M2 - s)*(q12 - q22 - s))/(4*(q12 - q22)*(t - u)), 0, 0, 0, 
  -1/2*((q12 - q22 - s)*(-4*M2 + s))/((q12 - q22)*(t - u)), 0, 0, 
  -1/2*((4*M2 - s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 
  (q12 - q22 - 3*s)/(4*(t - u)), (q12 - q22 + 3*s)/(4*(t - u)), 0, 1/4, 1/4, 
  0, -1/4*((4*M2 - s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 
  ((4*M2 - s)*(q12 - q22 - s))/(4*(q12 - q22)*(t - u)), 0, 
  -1/4*(4*M2 - s)/(q12 - q22), (4*M2 - s)/(4*(q12 - q22)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (t - u)^(-1), -1/2*(4*M2 - s)/((q12 - q22)*(t - u)), 
  -1/2*(4*M2 - s)/((q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*((-4*M2 + s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 
  ((q12 - q22 - s)*(-4*M2 + s))/(4*(q12 - q22)*(t - u)), 0, 0, 0, 
  ((q12 - q22 - s)*(-4*M2 + s))/(2*(q12 - q22)*(t - u)), 0, 0, 
  ((4*M2 - s)*(q12 - q22 + s))/(2*(q12 - q22)*(t - u)), 0, 0, 0, -1/2, -1/2, 
  0, -((q12 + q22 - s)/(t - u)), (q12 + q22 - s)/(t - u), 0, 0, 0, 0, 
  -1/4*((-4*M2 + s)*(q12 - q22 + s))/((q12 - q22)*(t - u)), 
  ((q12 - q22 - s)*(-4*M2 + s))/(4*(q12 - q22)*(t - u)), 0, 
  (4*M2 - s)/(4*(q12 - q22)), -1/4*(4*M2 - s)/(q12 - q22), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (q12 - q22 + s)/(2*(q12 - q22)*(t - u)), 
  -1/2*(q12 - q22 - s)/((q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((q12 - q22 - s)*(q12 - q22 + s))/
   (4*(q12 - q22)*(t - u)), ((q12 - q22 - s)*(q12 - q22 + s))/
   (4*(q12 - q22)*(t - u)), 0, 0, 0, ((q12 - q22 - s)*s)/
   (2*(q12 - q22)*(t - u)), 0, 0, 
  -1/2*(s*(q12 - q22 + s))/((q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/4*(q12 - q22 + s)^2/((q12 - q22)*(t - u)), 
  -1/4*(q12 - q22 - s)^2/((q12 - q22)*(t - u)), 0, 
  -1/4*(q12 - q22 + s)/(q12 - q22), -1/4*(q12 - q22 - s)/(q12 - q22), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (t - u)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(q12 + q22 - s)/(t - u), 0, 0, (q12 + q22 - s)/(2*(t - u)), 0, 0, 0, 
  -1/2*(q12 - q22 + s)/(t - u), -1/2*(q12 - q22 - s)/(t - u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(q12 - q22)), 
  -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 
  -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 0, 0, 0, 
  -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 0, 0, 
  -1/2*(q12 + q22 - s)/((q12 - q22)*(t - u)), 1/(2*(q12 - q22)), 
  -1/2*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*(q12 - q22)*(t - u)), 1/(2*(q12 - q22)*(t - u)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q12 - q22 + s)/
   (4*(q12 - q22)*(t - u)), -1/4*(q12 - q22 - s)/((q12 - q22)*(t - u)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(q12 - q22 + s)/((q12 - q22)*(t - u)), 
  (q12 - q22 - s)/(4*(q12 - q22)*(t - u)), 0, 3/(4*(q12 - q22)), 
  -3/(4*(q12 - q22)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(q12 - q22)*(t - u)), 
  1/(2*(q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(q12 - q22 + s)/((q12 - q22)*(t - u)), 
  (q12 - q22 - s)/(4*(q12 - q22)*(t - u)), 0, 
  (q12 - q22 + s)/(2*(q12 - q22)*(t - u)), 
  -1/2*(q12 - q22 - s)/((q12 - q22)*(t - u)), -(q22/((q12 - q22)*(t - u))), 
  0, 0, -(q12/((q12 - q22)*(t - u))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(5*q12 + 3*q22 - 3*s)/((q12 - q22)*(t - u)), 
  -1/4*(3*q12 + 5*q22 - 3*s)/((q12 - q22)*(t - u)), 0, -1/4*1/(q12 - q22), 
  1/(4*(q12 - q22)), 0, -1/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(q12 - q22)*(t - u)), 
  1/(2*(q12 - q22)*(t - u)), 0, 0, 0, 0, 1/((q12 - q22)*(t - u)), 
  1/((q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 1/(4*(q12 - q22)), 0, 0, 
  -1/4*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(3*q12 - 3*q22 - s)/((q12 - q22)*(t - u)), 
  (3*q12 - 3*q22 + s)/(4*(q12 - q22)*(t - u)), 0, 1/(4*(q12 - q22)), 
  -1/4*1/(q12 - q22), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*(q12 - q22)*(t - u)), 1/(2*(q12 - q22)*(t - u)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(q12 - q22 + s)/((q12 - q22)*(t - u)), 
  (q12 - q22 - s)/(4*(q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*(q12 - q22 + s))/(4*(q12 - q22)*(t - u)), 
  (-3*(q12 - q22 - s))/(4*(q12 - q22)*(t - u)), 0, -1/4*1/(q12 - q22), 
  1/(4*(q12 - q22)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(q12 - q22)*(t - u)), 
  1/(2*(q12 - q22)*(t - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}}


==> anc/output/bijMatrix.txt <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {t - u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22, -q12 + q22, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22, 0, 0, 
  -q12 + q22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, q12 - q22, -q12 + q22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22, 
  -q12 + q22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, q12 - q22, -q12 + q22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22, 0, 0, -q12 + q22, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, t - u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  t - u, -t + u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, t - u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, t - u, -t + u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t - u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  q12 - q22 - s, -q12 + q22 - s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, q12 - q22, -q12 + q22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*((-q12 + q22)*(t - u)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  q12 - q22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -q12 + q22, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  t - u, -t + u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (q12 - q22)*(t - u), (q12 - q22)*(t - u), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*M2*s + s^2)*(t - u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(t - u)^2, -1/2*(t - u)^2, 0, (t - u)^2/2, (t - u)^2/2, (t - u)^2/2, 
  0, 0, (t - u)^2/2, -((4*M2 - s)*(t - u)), (4*M2 - s)*(t - u), 
  (4*M2 - s)*(t - u), (q12 - q22)*(t - u) - s*(t - u), 
  ((q12 - q22)*(t - u))/2 + s*(t - u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -t + u, t - u, 0, 0, 0, 0, q12 + q22 - s, q12 + q22 - s, 
  -q12 + q22 + s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12 - q22)*(t - u) - s*(t - u), (q12 - q22)*(t - u) + s*(t - u), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/output/tensorStructures.txt <==
{(-(FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[3], \[Mu]]*
     MT[\[Lambda], \[Nu]])*SP[q[1], q[2]] + 
  (-(FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]]) + FV[q[2], \[Lambda]]*
     MT[\[Mu], \[Nu]])*SP[q[1], q[3]] + FV[q[1], \[Nu]]*
   (-(FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]) + MT[\[Lambda], \[Mu]]*
     SP[q[2], q[3]]) + FV[q[1], \[Lambda]]*(FV[q[2], \[Mu]]*FV[q[3], \[Nu]] - 
    MT[\[Mu], \[Nu]]*SP[q[2], q[3]]), 
 (FV[q[3], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[3]])*
  (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
    SP[q[2], q[3]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
   FV[q[1], \[Nu]]*SP[q[2], q[3]]), 
 -((FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
   (FV[q[2], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*
     SP[q[2], q[3]])), (FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
   FV[q[2], \[Mu]]*SP[q[1], q[4]])*(FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - 
   MT[\[Lambda], \[Nu]]*SP[q[2], q[3]]), 
 (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*
  (FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*SP[q[2], q[4]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  (FV[q[4], \[Lambda]]*SP[q[2], q[3]] - FV[q[2], \[Lambda]]*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[4]])*
  (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
    SP[q[2], q[3]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*(FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
   FV[q[3], \[Nu]]*SP[q[2], q[4]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  (FV[q[4], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*SP[q[3], q[4]]), 
 (FV[q[5], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[5]])*
  (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
    SP[q[2], q[3]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
   FV[q[1], \[Nu]]*SP[q[2], q[5]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  (FV[q[5], \[Lambda]]*SP[q[2], q[3]] - FV[q[2], \[Lambda]]*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[5]])*
  (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
    SP[q[2], q[3]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
   FV[q[3], \[Nu]]*SP[q[2], q[5]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  (FV[q[5], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*SP[q[1], q[4]] - FV[q[4], \[Mu]]*SP[q[1], q[5]])*
  (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
    SP[q[2], q[3]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*(FV[q[5], \[Nu]]*SP[q[2], q[4]] - 
   FV[q[4], \[Nu]]*SP[q[2], q[5]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  (FV[q[5], \[Lambda]]*SP[q[3], q[4]] - FV[q[4], \[Lambda]]*SP[q[3], q[5]]), 
 FV[q[4], \[Nu]]*(FV[q[2], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
      FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
    (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
       SP[q[1], q[5]])*SP[q[2], q[3]]) + 
  (FV[q[5], \[Mu]]*(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] - 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) + 
    (-(FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[5]])*SP[q[2], q[4]], 
 FV[q[5], \[Nu]]*(FV[q[2], \[Lambda]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[3]]) + 
      FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
    (FV[q[1], \[Lambda]]*FV[q[4], \[Mu]] - MT[\[Lambda], \[Mu]]*
       SP[q[1], q[4]])*SP[q[2], q[3]]) + 
  (FV[q[4], \[Mu]]*(-(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]) + 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) + 
    (FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] - FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[4]])*SP[q[2], q[5]], 
 FV[q[5], \[Lambda]]*(FV[q[3], \[Mu]]*(-(FV[q[4], \[Nu]]*SP[q[1], q[2]]) + 
      FV[q[1], \[Nu]]*SP[q[2], q[4]]) + SP[q[1], q[3]]*
     (FV[q[2], \[Mu]]*FV[q[4], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[4]])) + 
  (FV[q[4], \[Nu]]*(-(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]) + 
      MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]) + 
    (-(FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[2], q[4]])*SP[q[3], q[5]], 
 FV[q[4], \[Lambda]]*(FV[q[3], \[Nu]]*(FV[q[5], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[5]]) + (-(FV[q[1], \[Nu]]*FV[q[5], \[Mu]]) + 
      MT[\[Mu], \[Nu]]*SP[q[1], q[5]])*SP[q[2], q[3]]) + 
  (FV[q[5], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] - 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] - FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[5]])*SP[q[3], q[4]], 
 -(FV[q[4], \[Lambda]]*(FV[q[3], \[Mu]]*(-(FV[q[5], \[Nu]]*SP[q[1], q[2]]) + 
       FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[3]]*
      (FV[q[2], \[Mu]]*FV[q[5], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[5]]))) - 
  (FV[q[5], \[Nu]]*(-(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]) + 
      MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]) + 
    (-(FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[2], q[5]])*SP[q[3], q[4]], 
 -(FV[q[5], \[Lambda]]*(FV[q[3], \[Nu]]*(FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
       FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
     (-(FV[q[1], \[Nu]]*FV[q[4], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[4]])*
      SP[q[2], q[3]])) - 
  (FV[q[4], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] - 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] - FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[4]])*SP[q[3], q[5]], 
 FV[q[4], \[Lambda]]*(FV[q[3], \[Mu]]*(-(FV[q[4], \[Nu]]*SP[q[1], q[2]]) + 
      FV[q[1], \[Nu]]*SP[q[2], q[4]]) + SP[q[1], q[3]]*
     (FV[q[2], \[Mu]]*FV[q[4], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[4]])) + 
  (FV[q[4], \[Nu]]*(-(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]) + 
      MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]) + 
    (-(FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[2], q[4]])*SP[q[3], q[4]], 
 -(FV[q[4], \[Lambda]]*(FV[q[3], \[Nu]]*(FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
       FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
     (-(FV[q[1], \[Nu]]*FV[q[4], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[4]])*
      SP[q[2], q[3]])) - 
  (FV[q[4], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] - 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] - FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[4]])*SP[q[3], q[4]], 
 FV[q[4], \[Nu]]*(FV[q[2], \[Lambda]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
      FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
    (-(FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]) + MT[\[Lambda], \[Mu]]*
       SP[q[1], q[4]])*SP[q[2], q[3]]) + 
  (FV[q[4], \[Mu]]*(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] - 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) + 
    (-(FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[4]])*SP[q[2], q[4]], 
 FV[q[5], \[Lambda]]*(FV[q[3], \[Mu]]*(-(FV[q[5], \[Nu]]*SP[q[1], q[2]]) + 
      FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[3]]*
     (FV[q[2], \[Mu]]*FV[q[5], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[5]])) + 
  (FV[q[5], \[Nu]]*(-(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]) + 
      MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]) + 
    (-(FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[2], q[5]])*SP[q[3], q[5]], 
 -(FV[q[5], \[Lambda]]*(FV[q[3], \[Nu]]*(FV[q[5], \[Mu]]*SP[q[1], q[2]] - 
       FV[q[2], \[Mu]]*SP[q[1], q[5]]) + 
     (-(FV[q[1], \[Nu]]*FV[q[5], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[5]])*
      SP[q[2], q[3]])) - 
  (FV[q[5], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] - 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] - FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[5]])*SP[q[3], q[5]], 
 FV[q[5], \[Nu]]*(FV[q[2], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
      FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
    (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
       SP[q[1], q[5]])*SP[q[2], q[3]]) + 
  (FV[q[5], \[Mu]]*(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] - 
      MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) + 
    (-(FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[5]])*SP[q[2], q[5]], 
 2*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*SP[q[1], q[3]] - 
  ((-(FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[2]] + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] - FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[3]])*SP[q[1], q[4]] - 
  FV[q[1], \[Nu]]*(FV[q[2], \[Lambda]]*(2*FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
      FV[q[3], \[Mu]]*SP[q[1], q[4]]) + MT[\[Lambda], \[Mu]]*SP[q[1], q[4]]*
     SP[q[2], q[3]]) - FV[q[1], \[Lambda]]*
   (FV[q[3], \[Nu]]*(2*FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[4]]) + (-2*FV[q[1], \[Nu]]*FV[q[4], \[Mu]] + 
      MT[\[Mu], \[Nu]]*SP[q[1], q[4]])*SP[q[2], q[3]]), 
 -2*FV[q[4], \[Nu]]*(FV[q[2], \[Lambda]]*(FV[q[3], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[3]]) + 
    (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] - MT[\[Lambda], \[Mu]]*
       SP[q[1], q[2]])*SP[q[2], q[3]]) - 
  ((FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] - FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[2]] + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] + FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[3]] + FV[q[1], \[Nu]]*
     (-(FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]) + MT[\[Lambda], \[Mu]]*
       SP[q[2], q[3]]) - FV[q[1], \[Lambda]]*
     (FV[q[2], \[Mu]]*FV[q[3], \[Nu]] + MT[\[Mu], \[Nu]]*SP[q[2], q[3]]))*
   SP[q[2], q[4]], 2*FV[q[4], \[Lambda]]*
   (FV[q[3], \[Mu]]*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[3]]) + SP[q[1], q[3]]*
     (-(FV[q[2], \[Mu]]*FV[q[3], \[Nu]]) + MT[\[Mu], \[Nu]]*
       SP[q[2], q[3]])) + 
  (-((FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[3], \[Mu]]*
        MT[\[Lambda], \[Nu]])*SP[q[1], q[2]]) + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] - FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[3]] + FV[q[1], \[Nu]]*
     (FV[q[2], \[Lambda]]*FV[q[3], \[Mu]] + MT[\[Lambda], \[Mu]]*
       SP[q[2], q[3]]) + FV[q[1], \[Lambda]]*
     (FV[q[2], \[Mu]]*FV[q[3], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[3]]))*
   SP[q[3], q[4]], 2*FV[q[5], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[1], q[3]] + 
  ((FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] - FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[2]] + 
    (-(FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]]) + FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[3]])*SP[q[1], q[5]] + 
  FV[q[1], \[Nu]]*(FV[q[2], \[Lambda]]*(-2*FV[q[5], \[Mu]]*SP[q[1], q[3]] + 
      FV[q[3], \[Mu]]*SP[q[1], q[5]]) - MT[\[Lambda], \[Mu]]*SP[q[1], q[5]]*
     SP[q[2], q[3]]) + FV[q[1], \[Lambda]]*
   (FV[q[3], \[Nu]]*(-2*FV[q[5], \[Mu]]*SP[q[1], q[2]] + 
      FV[q[2], \[Mu]]*SP[q[1], q[5]]) + (2*FV[q[1], \[Nu]]*FV[q[5], \[Mu]] - 
      MT[\[Mu], \[Nu]]*SP[q[1], q[5]])*SP[q[2], q[3]]), 
 -2*FV[q[5], \[Nu]]*(FV[q[2], \[Lambda]]*(FV[q[3], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[3]]) + 
    (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] - MT[\[Lambda], \[Mu]]*
       SP[q[1], q[2]])*SP[q[2], q[3]]) - 
  ((FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] - FV[q[3], \[Mu]]*
       MT[\[Lambda], \[Nu]])*SP[q[1], q[2]] + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] + FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[3]] + FV[q[1], \[Nu]]*
     (-(FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]) + MT[\[Lambda], \[Mu]]*
       SP[q[2], q[3]]) - FV[q[1], \[Lambda]]*
     (FV[q[2], \[Mu]]*FV[q[3], \[Nu]] + MT[\[Mu], \[Nu]]*SP[q[2], q[3]]))*
   SP[q[2], q[5]], 2*FV[q[5], \[Lambda]]*
   (FV[q[3], \[Mu]]*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[3]]) + SP[q[1], q[3]]*
     (-(FV[q[2], \[Mu]]*FV[q[3], \[Nu]]) + MT[\[Mu], \[Nu]]*
       SP[q[2], q[3]])) + 
  (-((FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[3], \[Mu]]*
        MT[\[Lambda], \[Nu]])*SP[q[1], q[2]]) + 
    (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] - FV[q[2], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[1], q[3]] + FV[q[1], \[Nu]]*
     (FV[q[2], \[Lambda]]*FV[q[3], \[Mu]] + MT[\[Lambda], \[Mu]]*
       SP[q[2], q[3]]) + FV[q[1], \[Lambda]]*
     (FV[q[2], \[Mu]]*FV[q[3], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[3]]))*
   SP[q[3], q[5]], (FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
   FV[q[3], \[Mu]]*SP[q[1], q[4]])*
  (FV[q[4], \[Lambda]]*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
     FV[q[3], \[Nu]]*SP[q[2], q[5]]) + 
   (-(FV[q[2], \[Lambda]]*FV[q[5], \[Nu]]) + MT[\[Lambda], \[Nu]]*
      SP[q[2], q[5]])*SP[q[3], q[4]]), 
 (FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]])*
  (FV[q[4], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
   (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
      SP[q[1], q[5]])*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[4]]*
    (-(FV[q[2], \[Mu]]*FV[q[5], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[5]]))*
  (FV[q[4], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[4]])*
  (FV[q[4], \[Nu]]*(FV[q[5], \[Lambda]]*SP[q[2], q[3]] - 
     FV[q[2], \[Lambda]]*SP[q[3], q[5]]) + 
   SP[q[2], q[4]]*(-(FV[q[3], \[Nu]]*FV[q[5], \[Lambda]]) + 
     MT[\[Lambda], \[Nu]]*SP[q[3], q[5]])), 
 (FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*SP[q[2], q[4]])*
  (FV[q[4], \[Mu]]*(FV[q[5], \[Lambda]]*SP[q[1], q[3]] - 
     FV[q[1], \[Lambda]]*SP[q[3], q[5]]) + 
   SP[q[1], q[4]]*(-(FV[q[3], \[Mu]]*FV[q[5], \[Lambda]]) + 
     MT[\[Lambda], \[Mu]]*SP[q[3], q[5]])), 
 (FV[q[4], \[Nu]]*(FV[q[5], \[Mu]]*SP[q[1], q[2]] - 
     FV[q[2], \[Mu]]*SP[q[1], q[5]]) + 
   (-(FV[q[1], \[Nu]]*FV[q[5], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[5]])*
    SP[q[2], q[4]])*(FV[q[4], \[Lambda]]*SP[q[2], q[3]] - 
   FV[q[2], \[Lambda]]*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[4]])*
  (FV[q[5], \[Lambda]]*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
     FV[q[3], \[Nu]]*SP[q[2], q[5]]) + 
   (-(FV[q[2], \[Lambda]]*FV[q[5], \[Nu]]) + MT[\[Lambda], \[Nu]]*
      SP[q[2], q[5]])*SP[q[3], q[5]]), 
 (FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]])*
  (FV[q[5], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
   (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
      SP[q[1], q[5]])*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[5]]*
    (-(FV[q[2], \[Mu]]*FV[q[5], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[5]]))*
  (FV[q[4], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[4]])*
  (FV[q[5], \[Lambda]]*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
     FV[q[3], \[Nu]]*SP[q[2], q[5]]) + 
   (-(FV[q[2], \[Lambda]]*FV[q[5], \[Nu]]) + MT[\[Lambda], \[Nu]]*
      SP[q[2], q[5]])*SP[q[3], q[5]]), 
 (FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*SP[q[2], q[4]])*
  (FV[q[5], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
   (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
      SP[q[1], q[5]])*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[5]]*
    (-(FV[q[2], \[Mu]]*FV[q[5], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[5]]))*
  (FV[q[4], \[Lambda]]*SP[q[2], q[3]] - FV[q[2], \[Lambda]]*SP[q[3], q[4]]), 
 (FV[q[5], \[Mu]]*SP[q[1], q[4]] - FV[q[4], \[Mu]]*SP[q[1], q[5]])*
  (FV[q[4], \[Nu]]*(FV[q[5], \[Lambda]]*SP[q[2], q[3]] - 
     FV[q[2], \[Lambda]]*SP[q[3], q[5]]) + 
   SP[q[2], q[4]]*(-(FV[q[3], \[Nu]]*FV[q[5], \[Lambda]]) + 
     MT[\[Lambda], \[Nu]]*SP[q[3], q[5]])), 
 (FV[q[5], \[Nu]]*SP[q[2], q[4]] - FV[q[4], \[Nu]]*SP[q[2], q[5]])*
  (FV[q[4], \[Mu]]*(FV[q[5], \[Lambda]]*SP[q[1], q[3]] - 
     FV[q[1], \[Lambda]]*SP[q[3], q[5]]) + 
   SP[q[1], q[4]]*(-(FV[q[3], \[Mu]]*FV[q[5], \[Lambda]]) + 
     MT[\[Lambda], \[Mu]]*SP[q[3], q[5]])), 
 (FV[q[4], \[Nu]]*(FV[q[5], \[Mu]]*SP[q[1], q[2]] - 
     FV[q[2], \[Mu]]*SP[q[1], q[5]]) + 
   (-(FV[q[1], \[Nu]]*FV[q[5], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[5]])*
    SP[q[2], q[4]])*(FV[q[5], \[Lambda]]*SP[q[3], q[4]] - 
   FV[q[4], \[Lambda]]*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*SP[q[1], q[4]] - FV[q[4], \[Mu]]*SP[q[1], q[5]])*
  (FV[q[4], \[Lambda]]*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
     FV[q[3], \[Nu]]*SP[q[2], q[5]]) + 
   (-(FV[q[2], \[Lambda]]*FV[q[5], \[Nu]]) + MT[\[Lambda], \[Nu]]*
      SP[q[2], q[5]])*SP[q[3], q[4]]), 
 (FV[q[5], \[Nu]]*SP[q[2], q[4]] - FV[q[4], \[Nu]]*SP[q[2], q[5]])*
  (FV[q[4], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
   (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
      SP[q[1], q[5]])*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[4]]*
    (-(FV[q[2], \[Mu]]*FV[q[5], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[5]]))*
  (FV[q[5], \[Lambda]]*SP[q[3], q[4]] - FV[q[4], \[Lambda]]*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*SP[q[1], q[4]] - FV[q[4], \[Mu]]*SP[q[1], q[5]])*
  (FV[q[5], \[Lambda]]*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
     FV[q[3], \[Nu]]*SP[q[2], q[5]]) + 
   (-(FV[q[2], \[Lambda]]*FV[q[5], \[Nu]]) + MT[\[Lambda], \[Nu]]*
      SP[q[2], q[5]])*SP[q[3], q[5]]), 
 (FV[q[5], \[Nu]]*SP[q[2], q[4]] - FV[q[4], \[Nu]]*SP[q[2], q[5]])*
  (FV[q[5], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
   (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
      SP[q[1], q[5]])*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[5]]*
    (-(FV[q[2], \[Mu]]*FV[q[5], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[5]]))*
  (FV[q[5], \[Lambda]]*SP[q[3], q[4]] - FV[q[4], \[Lambda]]*SP[q[3], q[5]]), 
 (FV[q[5], \[Mu]]*SP[q[1], q[4]] - FV[q[4], \[Mu]]*SP[q[1], q[5]])*
  (FV[q[4], \[Lambda]]*(FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
     FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
   (-(FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]) + MT[\[Lambda], \[Nu]]*
      SP[q[2], q[4]])*SP[q[3], q[4]]), 
 (FV[q[5], \[Nu]]*SP[q[2], q[4]] - FV[q[4], \[Nu]]*SP[q[2], q[5]])*
  (FV[q[4], \[Lambda]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
   (-(FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]) + MT[\[Lambda], \[Mu]]*
      SP[q[1], q[4]])*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*(FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[4]]) + SP[q[1], q[4]]*
    (-(FV[q[2], \[Mu]]*FV[q[4], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[4]]))*
  (FV[q[5], \[Lambda]]*SP[q[3], q[4]] - FV[q[4], \[Lambda]]*SP[q[3], q[5]]), 
 FV[q[4], \[Lambda]]*(2*FV[q[4], \[Mu]]*SP[q[1], q[3]]*
     (FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*SP[q[2], q[4]]) + 
    SP[q[1], q[4]]*(-(FV[q[4], \[Nu]]*(FV[q[3], \[Mu]]*SP[q[1], q[2]] + 
         FV[q[2], \[Mu]]*SP[q[1], q[3]])) + 
      (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] + MT[\[Mu], \[Nu]]*SP[q[1], q[3]])*
       SP[q[2], q[4]])) + 
  (FV[q[4], \[Nu]]*(-2*FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]*SP[q[1], q[2]] + 
      (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] + MT[\[Lambda], \[Mu]]*
         SP[q[1], q[2]])*SP[q[1], q[4]]) + 
    (2*FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[4], \[Mu]] - 
      (FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[1], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[1], q[4]])*SP[q[2], q[4]])*SP[q[3], q[4]], 
 FV[q[4], \[Lambda]]*(2*FV[q[4], \[Nu]]*(FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[4]])*SP[q[2], q[3]] + 
    (FV[q[3], \[Nu]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[2]]) + 
        FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
      (-(FV[q[1], \[Nu]]*FV[q[4], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[4]])*
       SP[q[2], q[3]])*SP[q[2], q[4]]) + 
  (2*FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[2]]) + 
      FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
    (FV[q[4], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) - 
      (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] + FV[q[2], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[1], q[4]])*SP[q[2], q[4]])*SP[q[3], q[4]], 
 2*FV[q[4], \[Lambda]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
    FV[q[3], \[Mu]]*SP[q[1], q[4]])*(FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
    FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
  (FV[q[4], \[Nu]]*(FV[q[2], \[Lambda]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[3]]) + 
        FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
      (-(FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]) + MT[\[Lambda], \[Mu]]*
         SP[q[1], q[4]])*SP[q[2], q[3]]) + 
    (FV[q[4], \[Mu]]*(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) - 
      (FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[3], \[Mu]]*
         MT[\[Lambda], \[Nu]])*SP[q[1], q[4]])*SP[q[2], q[4]])*
   SP[q[3], q[4]], FV[q[4], \[Lambda]]*
   (FV[q[4], \[Nu]]*(2*FV[q[5], \[Mu]]*SP[q[1], q[2]]*SP[q[1], q[3]] - 
      (FV[q[3], \[Mu]]*SP[q[1], q[2]] + FV[q[2], \[Mu]]*SP[q[1], q[3]])*
       SP[q[1], q[5]]) + (-2*FV[q[1], \[Nu]]*FV[q[5], \[Mu]]*SP[q[1], q[3]] + 
      (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] + MT[\[Mu], \[Nu]]*SP[q[1], q[3]])*
       SP[q[1], q[5]])*SP[q[2], q[4]]) + 
  (FV[q[4], \[Nu]]*(-2*FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]*SP[q[1], q[2]] + 
      (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] + MT[\[Lambda], \[Mu]]*
         SP[q[1], q[2]])*SP[q[1], q[5]]) + 
    (2*FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[5], \[Mu]] - 
      (FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[1], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[1], q[5]])*SP[q[2], q[4]])*SP[q[3], q[4]], 
 FV[q[4], \[Lambda]]*(2*FV[q[5], \[Nu]]*(FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[4]])*SP[q[2], q[3]] + 
    (FV[q[3], \[Nu]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[2]]) + 
        FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
      (-(FV[q[1], \[Nu]]*FV[q[4], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[4]])*
       SP[q[2], q[3]])*SP[q[2], q[5]]) + 
  (2*FV[q[2], \[Lambda]]*FV[q[5], \[Nu]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[2]]) + 
      FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
    (FV[q[4], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) - 
      (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] + FV[q[2], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[1], q[4]])*SP[q[2], q[5]])*SP[q[3], q[4]], 
 SP[q[1], q[4]]*(2*FV[q[3], \[Mu]]*FV[q[5], \[Lambda]]*
     (-(FV[q[4], \[Nu]]*SP[q[2], q[3]]) + FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
    (FV[q[4], \[Nu]]*(FV[q[2], \[Lambda]]*FV[q[3], \[Mu]] + 
        MT[\[Lambda], \[Mu]]*SP[q[2], q[3]]) - 
      (FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[3], \[Mu]]*
         MT[\[Lambda], \[Nu]])*SP[q[2], q[4]])*SP[q[3], q[5]]) + 
  FV[q[4], \[Mu]]*(2*FV[q[5], \[Lambda]]*SP[q[1], q[3]]*
     (FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
    (-(FV[q[4], \[Nu]]*(FV[q[2], \[Lambda]]*SP[q[1], q[3]] + 
         FV[q[1], \[Lambda]]*SP[q[2], q[3]])) + 
      (FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] + MT[\[Lambda], \[Nu]]*
         SP[q[1], q[3]])*SP[q[2], q[4]])*SP[q[3], q[5]]), 
 2*FV[q[4], \[Mu]]*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
    FV[q[1], \[Nu]]*SP[q[2], q[5]])*(FV[q[5], \[Lambda]]*SP[q[1], q[3]] - 
    FV[q[1], \[Lambda]]*SP[q[3], q[5]]) + 
  SP[q[1], q[4]]*(FV[q[5], \[Lambda]]*
     (-(FV[q[5], \[Nu]]*(FV[q[3], \[Mu]]*SP[q[1], q[2]] + 
         FV[q[2], \[Mu]]*SP[q[1], q[3]])) + 
      (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] + MT[\[Mu], \[Nu]]*SP[q[1], q[3]])*
       SP[q[2], q[5]]) + 
    (FV[q[5], \[Nu]]*(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] + 
        MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]) - 
      (FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[1], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[2], q[5]])*SP[q[3], q[5]]), 
 2*FV[q[4], \[Nu]]*(FV[q[5], \[Mu]]*SP[q[1], q[2]] - 
    FV[q[2], \[Mu]]*SP[q[1], q[5]])*(FV[q[5], \[Lambda]]*SP[q[2], q[3]] - 
    FV[q[2], \[Lambda]]*SP[q[3], q[5]]) + 
  SP[q[2], q[4]]*(FV[q[5], \[Lambda]]*
     (FV[q[3], \[Nu]]*(-(FV[q[5], \[Mu]]*SP[q[1], q[2]]) + 
        FV[q[2], \[Mu]]*SP[q[1], q[5]]) + 
      (-(FV[q[1], \[Nu]]*FV[q[5], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[5]])*
       SP[q[2], q[3]]) + 
    (FV[q[5], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) - 
      (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] + FV[q[2], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[1], q[5]])*SP[q[3], q[5]]), 
 2*FV[q[4], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
    FV[q[3], \[Mu]]*SP[q[1], q[5]])*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
    FV[q[3], \[Nu]]*SP[q[2], q[5]]) + 
  (FV[q[5], \[Nu]]*(FV[q[2], \[Lambda]]*(-(FV[q[5], \[Mu]]*SP[q[1], q[3]]) + 
        FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
      (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
         SP[q[1], q[5]])*SP[q[2], q[3]]) + 
    (FV[q[5], \[Mu]]*(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) - 
      (FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[3], \[Mu]]*
         MT[\[Lambda], \[Nu]])*SP[q[1], q[5]])*SP[q[2], q[5]])*
   SP[q[3], q[4]], FV[q[5], \[Lambda]]*
   (2*FV[q[5], \[Mu]]*SP[q[1], q[3]]*(FV[q[5], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[5]]) + SP[q[1], q[5]]*
     (-(FV[q[5], \[Nu]]*(FV[q[3], \[Mu]]*SP[q[1], q[2]] + 
         FV[q[2], \[Mu]]*SP[q[1], q[3]])) + 
      (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] + MT[\[Mu], \[Nu]]*SP[q[1], q[3]])*
       SP[q[2], q[5]])) + 
  (FV[q[5], \[Nu]]*(-2*FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]*SP[q[1], q[2]] + 
      (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] + MT[\[Lambda], \[Mu]]*
         SP[q[1], q[2]])*SP[q[1], q[5]]) + 
    (2*FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[5], \[Mu]] - 
      (FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[1], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[1], q[5]])*SP[q[2], q[5]])*SP[q[3], q[5]], 
 FV[q[5], \[Lambda]]*(2*FV[q[5], \[Nu]]*(FV[q[5], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[5]])*SP[q[2], q[3]] + 
    (FV[q[3], \[Nu]]*(-(FV[q[5], \[Mu]]*SP[q[1], q[2]]) + 
        FV[q[2], \[Mu]]*SP[q[1], q[5]]) + 
      (-(FV[q[1], \[Nu]]*FV[q[5], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[5]])*
       SP[q[2], q[3]])*SP[q[2], q[5]]) + 
  (2*FV[q[2], \[Lambda]]*FV[q[5], \[Nu]]*(-(FV[q[5], \[Mu]]*SP[q[1], q[2]]) + 
      FV[q[2], \[Mu]]*SP[q[1], q[5]]) + 
    (FV[q[5], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) - 
      (FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]] + FV[q[2], \[Lambda]]*
         MT[\[Mu], \[Nu]])*SP[q[1], q[5]])*SP[q[2], q[5]])*SP[q[3], q[5]], 
 2*FV[q[5], \[Lambda]]*(FV[q[5], \[Mu]]*SP[q[1], q[3]] - 
    FV[q[3], \[Mu]]*SP[q[1], q[5]])*(FV[q[5], \[Nu]]*SP[q[2], q[3]] - 
    FV[q[3], \[Nu]]*SP[q[2], q[5]]) + 
  (FV[q[5], \[Nu]]*(FV[q[2], \[Lambda]]*(-(FV[q[5], \[Mu]]*SP[q[1], q[3]]) + 
        FV[q[3], \[Mu]]*SP[q[1], q[5]]) + 
      (-(FV[q[1], \[Lambda]]*FV[q[5], \[Mu]]) + MT[\[Lambda], \[Mu]]*
         SP[q[1], q[5]])*SP[q[2], q[3]]) + 
    (FV[q[5], \[Mu]]*(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) - 
      (FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] + FV[q[3], \[Mu]]*
         MT[\[Lambda], \[Nu]])*SP[q[1], q[5]])*SP[q[2], q[5]])*
   SP[q[3], q[5]], (FV[q[5], \[Mu]]*SP[q[1], q[4]] - 
   FV[q[4], \[Mu]]*SP[q[1], q[5]])*(FV[q[5], \[Nu]]*SP[q[2], q[4]] - 
   FV[q[4], \[Nu]]*SP[q[2], q[5]])*(FV[q[5], \[Lambda]]*SP[q[3], q[4]] - 
   FV[q[4], \[Lambda]]*SP[q[3], q[5]])}

